Non-reversible jump algorithms for Bayesian nested model selection

Non-reversible Markov chain Monte Carlo methods often outperform their reversible counterparts in terms of asymptotic variance of ergodic averages and mixing properties. Lifting the state-space (Chen et al., 1999; Diaconis et al., 2000) is a generic technique for constructing such samplers. The idea is to think of the random variables we want to generate as position variables and to associate to them direction variables so as to design Markov chains which do not have the diffusive behaviour often exhibited by reversible schemes. In this paper, we explore the benefits of using such ideas in the context of Bayesian model choice for nested models, a class of models for which the model indicator variable is an ordinal random variable. By lifting this model indicator variable, we obtain non-reversible jump algorithms, a non-reversible version of the popular reversible jump algorithms introduced by Green (1995). This simple algorithmic modification provides samplers which can empirically outperform their reversible counterparts at no extra computational cost. The code to reproduce all experiments is available online.

==> anc/Change-point.R <==
## Remove all R objects ##
rm(list = setdiff(ls(), lsf.str()))

# Set your working directory to where you have the file "Data_change-point.txt"

### Figure 1 ###

# The symmetric PMF to decide which model to try next
g <- function(k){


  u <- runif(1)

  if(u <= 1 / 2){return(k + 1)}
  else{

    return(k - 1)

  }

}

# The ideal RJ for sampling K only
ideal_RJ <- function(ini_value, nb_iter, vect_prob, K_max){

  # We create a vector to store the states of the chain
  vect_states <- matrix(ncol = 1, nrow = nb_iter + 1)
  vect_states[1] <- ini_value

  for(i in 2:(nb_iter + 1)){

    # We propose a value for the next state
    proposal <- g(vect_states[i - 1])

    # We compute the acceptance probability
    if(proposal <= K_max && proposal >= 1){

      acc_prob <- vect_prob[proposal] / vect_prob[vect_states[i - 1]]

    }
    else{acc_prob <- 0}

    if(runif(1) <= acc_prob){ # the proposal is accepted

      vect_states[i] <- proposal

    }
    else{ # it is rejected

      vect_states[i] <- vect_states[i - 1]

    }

  }

  return(vect_states)

}

post_k <- cbind(1:10, c(0.0639, 0.3028, 0.2717, 0.2031, 0.0998, 0.0388, 0.0135, 0.0044, 0.0014, 0.0004))
# estimated for k = 1, ..., 10 using trial runs
# outside of these values, the estimates are essentially 0

set.seed(1)
ini_value <- sample(1:nrow(post_k), size = 1, prob = post_k[, 2])
nb_iter <- 250
results_ideal_RJ <- ideal_RJ(ini_value = ini_value, nb_iter = nb_iter, vect_prob = post_k[, 2], K_max = nrow(post_k))

# We plot the trace
par(mar = c(4, 5, 1, 3))
plot(1:250, results_ideal_RJ[1:250], type = "l", cex.lab = 1.5, lty = 1, cex.axis = 1.5, cex = 1.5, lwd = 3, xlab = "Iteration", ylab = "k", xlim = c(0, 300), ylim = c(0.5, 10))
# We add the PMF
# the mode is
mode_k <- which.max(post_k[, 2])
for(i in 1:(nrow(post_k))){

  # we compute the length of the line
  length_line <- 40 * post_k[i, 2] / post_k[mode_k, 2]
  lines(c(300 - length_line, 300), rep(i, 2), lwd = 6, col = "darkgrey")

}

# The ideal NRJ for sampling K only
ideal_NRJ <- function(ini_values, nb_iter, vect_prob, K_max){

  # We create a vector to store the states of the chain, that has now an extended state space
  vect_states <- matrix(ncol = 2, nrow = nb_iter + 1)
  vect_states[1, ] <- ini_values

  for(i in 2:(nb_iter + 1)){

    # We propose a value for the next state
    proposal <- vect_states[i - 1, 1] + vect_states[i - 1, 2]

    # We compute the acceptance probability
    if(proposal <= K_max && proposal >= 1){

      acc_prob <- vect_prob[proposal] / vect_prob[vect_states[i - 1, 1]]

    }
    else{acc_prob <- 0}

    if(runif(1) <= acc_prob){ # the proposal is accepted

      vect_states[i, 1] <- proposal
      vect_states[i, 2] <- vect_states[i - 1, 2]

    }
    else{ # it is rejected

      vect_states[i, 1] <- vect_states[i - 1, 1]
      vect_states[i, 2] <- -vect_states[i - 1, 2]

    }

  }

  return(vect_states)

}

set.seed(2)
ini_values <- matrix(ncol = 1, nrow = 2)
ini_values[1] <- sample(1:nrow(post_k), size = 1, prob = post_k[, 2])
ini_values[2] <- sample(c(-1, +1), size = 1)
results_NRJ <- ideal_NRJ(ini_values = ini_values, nb_iter = nb_iter, vect_prob = post_k[, 2], K_max = nrow(post_k))

# We plot the trace
par(mar = c(4, 5, 1, 3))
plot(1:250, results_NRJ[1:250, 1], type = "l", cex.lab = 1.5, lty = 1, cex.axis = 1.5, cex = 1.5, lwd = 3, xlab = "Iteration", ylab = "k", xlim = c(0, 300), ylim = c(0.5, 10))
# We add the PMF
# the mode is
mode_k <- which.max(post_k[, 2])
for(i in 1:(nrow(post_k))){

  # we compute the length of the line
  length_line <- 40 * post_k[i, 2] / post_k[mode_k, 2]
  lines(c(300 - length_line, 300), rep(i, 2), lwd = 6, col = "darkgrey")

}

# the ESS are computed at the same time we make the calculations for Section 5.2

# Figure 2 is created once we have the code for the non-ideal NRJ

## Section 5.2 -  performance evaluation in a multiple change-point problem ##

# Data from Jarrett (1979) - A Note on the Intervals Between Coal-Mining Disasters
data_jarrett <- as.matrix(read.delim("Data_change-point.txt", header = FALSE, sep = " "))[, -1]

y <- NULL
for(i in 1:ncol(data_jarrett)){

  y <- c(y, data_jarrett[, i])

}
y <- c(0, cumsum(y))

# We extend them as precised in Raftery (1986) - Bayesian Analysis of a Poisson Process with a Change-Point
# we have to add the number of days between 1 January and 14 March 1851 (inclusively) to y because there is no incident
y <- y + 31 + 28 + 14

# there is also no incident between the last mentioned in Jarrett (1979) on 21 March 1962 and 31 December 1962
L <- y[length(y)] + 10 + 30 + 31 + 30 + 31 + 31 + 30 + 31 + 30 + 31

# prior
log_prior <- function(k, s, h, lambda, K_max, alpha, beta, L){

  log_prior_k <- dpois(k, lambda, log = TRUE) - ppois(K_max, lambda, lower.tail = TRUE, log.p = TRUE)
  log_prior_h_given_k <- sum(dgamma(h, shape = alpha, rate = beta, log = TRUE))

  if(length(which(s[2:length(s)] - s[1:(length(s) - 1)] <= 0)) == 0){

    s_diff <- s[2:(k + 2)] - s[1:(k + 1)]
    log_prior_s_given_k <- lchoose(2 * k + 1, k) + lfactorial(k) + lfactorial(k + 1) - (2 * k + 1) * log(L) + sum(log(s_diff))
    return(log_prior_k + log_prior_s_given_k + log_prior_h_given_k)

  }
  if(exists("s_diff") == FALSE){return(-Inf)}

}

# likelihood
logL <- function(s, h, k, L, y){

  # # We return -Inf if one of the h is too small
  # if(length(which(h < 1e-07)) == 0){

    if(k  == 0){ # there is 0 step

      part1 <- length(y) * log(h)
      part2 <- L * h
      return(part1 - part2)

    }
    if(k > 0 && length(which(s[2:length(s)] - s[1:(length(s) - 1)] <= 0)) == 0){ # there is at least one step

      # for each step, we count the number of observations within s_{j-1, k} and s_{j, k}
      count <- matrix(ncol = 1, nrow = k + 1)
      for(i in 1:(k + 1)){

          count[i] <- length(which(y > s[i] & y <= s[i + 1]))

      }

      part1 <- sum(count * log(h))
      s_diff <- s[2:(k + 2)] - s[1:(k + 1)]
      part2 <- sum(s_diff * h)
      return(part1 - part2)

    }
    if(exists("s_diff") == FALSE){return(-Inf)}

  # }
  # else{return(-Inf)}

}

# what is required for the algorithms

# The prior on K
p_k <- function(k, K_max){

  if(k <= K_max){

    return(dpois(k, lambda, log = FALSE) / ppois(K_max, lambda, lower.tail = TRUE, log.p = FALSE))

  }
  else{return(0)}

}

# The PMF to decide which model is next explored in RJ
g_RJ <- function(k, tau){

  u <- runif(1)

  if(u <= (1 - tau) / 2){return(k + 1)}
  else{

    if(u <= 1 - tau){return(k - 1)}
    else{return(k)}

  }

}

# The PMF to decide which model is next explored in NRJ
g_NRJ <- function(tau){

  u <- runif(1)

  if(u <= tau){return(1)} # for parameter updates
  else{

    return(2) # for model switches

  }

}

# function to update one of the heights
update_height <- function(k, current_h){

  # randomly choose which h_{j, k} to update
  j <- sample(1:(k + 1), size = 1)
  prop_h <- current_h
  prop_h[j] <- exp(log(current_h[j]) + runif(n = 1, min = -0.5, max = 0.5))

  return(list(prop_h = prop_h, j = j))

}

# function to update one of the starting points
update_starting <- function(k, current_s){

  #  randomly choose which s_{j, k} to update
  j <- sample(1:k, size = 1)
  prop_s <- current_s
  prop_s[j + 1] <- runif(n = 1, min = current_s[j], max = current_s[j + 2])

  return(list(prop_s = prop_s, j = j))

}

# Vanilla RJ, implemented as in Green (1995)
RJ <- function(nb_iter, ini_val_K, ini_val_S, ini_val_H, y, lambda, K_max, alpha, beta, L, tau, B){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # B: burn-in

  # We record the states of the chain 
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  
  current_h <- ini_val_H
  current_s <- c(0, ini_val_S, L)
  
  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)

  # we count the number of attempts for each movement type to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 3, 0)
  success <- matrix(ncol = 1, nrow = 3, 0)

  for(i in 2:(nb_iter + 1)){

    # What is the current model 
    k <- matrix_states_K[i - 1]

    # What is the proposal for the next model to explore?
    prop_k <- g_RJ(k, tau)

    if(prop_k == k){ # it is proposed to make an attempt at updating the parameters

      counts[1] <- counts[1] + 1
      vect_move_type[i] <- 1

      # randomly choose between a height or position change
      type <- sample(c("H", "P"), size = 1)
      if(type == "H"){

        # we update one of the heights
        results_h <- update_height(k, current_h)
        prop_h <- results_h$prop_h
        j <- results_h$j

        # we compute the (log) acceptance probability
        acc_prob <- logL(current_s, prop_h, k, L, y) - logL(current_s, current_h, k, L, y) - beta * (prop_h[j] - current_h[j])

        if(log(runif(1)) <= acc_prob){

          current_h <- prop_h
          success[1] <- success[1] + 1

        }

        matrix_states_K[i] <- k

      }
      else{ # Position change

        # we update one of the starting points
        results_s <- update_starting(k, current_s)
        prop_s <- results_s$prop_s
        j <- results_s$j

        # we compute the (log) acceptance probability
        acc_prob <- logL(prop_s, current_h, k, L, y) - logL(current_s, current_h, k, L, y) + log(prop_s[j + 2] - prop_s[j + 1]) + log(prop_s[j + 1] - prop_s[j]) - log(prop_s[j + 2] - current_s[j + 1]) - log(current_s[j + 1] - prop_s[j])

        if(log(runif(1)) <= acc_prob){

          current_s <- prop_s
          success[1] <- success[1] + 1

        }

        matrix_states_K[i] <- k

      }

    }
    if(prop_k == k + 1){ # it is proposed to add a step

      counts[2] <- counts[2] + 1
      vect_move_type[i] <- 2
      
      if(k < K_max){

        # we generate where we want to add the step
        s_star <- runif(n = 1, min = 0, max = L)

        # we identify where it will be added and define the vectors prop_s and prop_h
        j <- max(which(current_s < s_star)) - 1
        prop_s <- c(current_s[1:(j + 1)], s_star, current_s[(j + 2):(k + 2)])

        # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
        s_j <- current_s[j + 1]
        s_j_1 <- current_s[j + 2]

        if(j == 0){ # it will be the first step

          prop_h <- c(NA, NA, current_h[-1])

        }
        else{

          if(j == k){ # it will be the last step

            prop_h <- c(current_h[-(k + 1)], NA, NA)

          }
          else{ # it will be somewhere in the middle

            prop_h <- c(current_h[1:j], NA, NA, current_h[(j + 2):(k + 1)])

          }

        }

        # we compute how to perturb the step height to obtain the height on the left, and that on the right
        u <- runif(1)
        x <- (1 - u) / u
        prop_h[j + 1] <- current_h[j + 1] / x^((s_j_1 - s_star) / (s_j_1 - s_j))
        prop_h[j + 2] <- prop_h[j + 1] * x

        # we compute the (log) acceptance probability
        acc_prob1 <- logL(prop_s, prop_h, k + 1, L, y) - logL(current_s, current_h, k, L, y)
        acc_prob2 <- log(p_k(k + 1, K_max) / p_k(k, K_max)) + log(2 * (k + 1) * (2 * k + 3)) - 2 * log(L) + log(s_star - s_j) + log(s_j_1 - s_star) - log(s_j_1 - s_j) + log(beta) - beta * (prop_h[j + 1] + prop_h[j + 2] - current_h[j + 1])
        acc_prob3 <- log(L) - log(k + 1)
        acc_prob4 <- 2 * log(prop_h[j + 1] + prop_h[j + 2]) - log(current_h[j + 1])

        acc_prob <- acc_prob1 + acc_prob2 + acc_prob3 + acc_prob4

        if(log(runif(1)) <= acc_prob){

          matrix_states_K[i] <- k + 1
          current_s <- prop_s
          current_h <- prop_h
          success[2] <- success[2] + 1

        }
        else{

          matrix_states_K[i] <- k

        }
      
      }
      else{
        
        matrix_states_K[i] <- k
        
      }

    }
    if(prop_k == k - 1){ # it is proposed to delete a step

      counts[3] <- counts[3] + 1
      vect_move_type[i] <- 2
      
      if(k > 0){

        #  randomly choose which s_{j, k} to delete
        j <- sample(1:k, size = 1)

        prop_s <- current_s[-(j + 1)]
        s_j_1 <- current_s[j + 1]
        s_j <- current_s[j]
        s_j_2 <- current_s[j + 2]

        if(j == 1){

          prop_h <- c(NA, current_h[-c(1, 2)])

        }
        else{

          if(j == k){

            prop_h <- c(current_h[-c(k, k + 1)], NA)

          }
          else{

            prop_h <- c(current_h[1:(j - 1)], NA, current_h[(j + 2):(k + 1)])

          }

        }

        prop_h[j] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(current_h[j]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(current_h[j + 1]))

        # we compute the (log) acceptance probability
        acc_prob1 <- logL(prop_s, prop_h, k - 1, L, y) - logL(current_s, current_h, k, L, y)
        acc_prob2 <- log(p_k(k - 1, K_max) / p_k(k, K_max)) - log(2 * k * (2 * k + 1)) + 2 * log(L) - log(s_j_1 - s_j) - log(s_j_2 - s_j_1) + log(s_j_2 - s_j) - log(beta) + beta * (current_h[j] + current_h[j + 1] - prop_h[j])
        acc_prob3 <- -log(L) + log(k)
        acc_prob4 <- -2 * log(current_h[j] + current_h[j + 1]) + log(prop_h[j])

        acc_prob <- acc_prob1 + acc_prob2 + acc_prob3 + acc_prob4

        if(log(runif(1)) <= acc_prob){

          matrix_states_K[i] <- k - 1
          current_s <- prop_s
          current_h <- prop_h
          success[3] <- success[3] + 1

        }
        else{

          matrix_states_K[i] <- k

        }
      
      }
      else{
        
        matrix_states_K[i] <- k
        
      }

    }

  }

  return(list(matrix_states_K = matrix_states_K[(B + 1):(nb_iter + 1)], acc_rate = success / counts, vect_move_type = vect_move_type[(B + 1):(nb_iter + 1)]))

}

# Algorithm 1, with the same proposal mechanism as the RJ function
Algorithm1 <- function(nb_iter, ini_val_K, ini_val_S, ini_val_H, ini_val_v, y, lambda, K_max, alpha, beta, L, tau, B){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # B: burn-in

  # We record the states of the chain
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  
  direction <- ini_val_v
  current_h <- ini_val_H
  current_s <- c(0, ini_val_S, L)

  # we count the number of attempts for each movement type to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 3, 0)
  success <- matrix(ncol = 1, nrow = 3, 0)

  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)

  for(i in 2:(nb_iter + 1)){

    # What is the current model 
    k <- matrix_states_K[i - 1]

    # What is the type of move attempted
    type <- g_NRJ(tau)

    if(type == 1){ # it is proposed to make an attempt at updating the parameters

      counts[1] <- counts[1]  + 1
      vect_move_type[i] <- 1

      # randomly choose between a height or position change
      type <- sample(c("H", "P"), size = 1)
      if(type == "H"){

        # we update one of the heights
        results_h <- update_height(k, current_h)
        prop_h <- results_h$prop_h
        j <- results_h$j

        # we compute the (log) acceptance probability
        acc_prob <- logL(current_s, prop_h, k, L, y) - logL(current_s, current_h, k, L, y) - beta * (prop_h[j] - current_h[j])

        if(log(runif(1)) <= acc_prob){

          current_h <- prop_h
          success[1] <- success[1] + 1

        }

        matrix_states_K[i] <- k

      }
      else{ # Position change

        # we update one of the starting points
        results_s <- update_starting(k, current_s)
        prop_s <- results_s$prop_s
        j <- results_s$j

        # we compute the (log) acceptance probability
        acc_prob <- logL(prop_s, current_h, k, L, y) - logL(current_s, current_h, k, L, y) + log(prop_s[j + 2] - prop_s[j + 1]) + log(prop_s[j + 1] - prop_s[j]) - log(prop_s[j + 2] - current_s[j + 1]) - log(current_s[j + 1] - prop_s[j])

        if(log(runif(1)) <= acc_prob){

          current_s <- prop_s
          success[1] <- success[1] + 1

        }

        matrix_states_K[i] <- k

      }

    }
    if(type == 2 && direction == 1){ # it is proposed to add a step
      
      counts[2] <- counts[2] + 1
      vect_move_type[i] <- 2

      if(k < K_max){

        # we generate where we want to add the step
        s_star <- runif(n = 1, min = 0, max = L)

        # we identify where it will be added and define the vectors prop_s and prop_h
        j <- max(which(current_s < s_star)) - 1
        prop_s <- c(current_s[1:(j + 1)], s_star, current_s[(j + 2):(k + 2)])

        # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
        s_j <- current_s[j + 1]
        s_j_1 <- current_s[j + 2]

        if(j == 0){ # it will be the first step

          prop_h <- c(NA, NA, current_h[-1])

        }
        else{

          if(j == k){ # it will be the last step

            prop_h <- c(current_h[-(k + 1)], NA, NA)

          }
          else{ # it will be somewhere in the middle

            prop_h <- c(current_h[1:j], NA, NA, current_h[(j + 2):(k + 1)])

          }

        }

        # we compute how to perturb the step height to obtain the height on the left, and that on the right
        u <- runif(1)
        x <- (1 - u) / u
        prop_h[j + 1] <- current_h[j + 1] / x^((s_j_1 - s_star) / (s_j_1 - s_j))
        prop_h[j + 2] <- prop_h[j + 1] * x

        # we compute the (log) acceptance probability
        acc_prob1 <- logL(prop_s, prop_h, k + 1, L, y) - logL(current_s, current_h, k, L, y)
        acc_prob2 <- log(p_k(k + 1, K_max) / p_k(k, K_max)) + log(2 * (k + 1) * (2 * k + 3)) - 2 * log(L) + log(s_star - s_j) + log(s_j_1 - s_star) - log(s_j_1 - s_j) + log(beta) - beta * (prop_h[j + 1] + prop_h[j + 2] - current_h[j + 1])
        acc_prob3 <- log(L) - log(k + 1)
        acc_prob4 <- 2 * log(prop_h[j + 1] + prop_h[j + 2]) - log(current_h[j + 1])

        acc_prob <- acc_prob1 + acc_prob2 + acc_prob3 + acc_prob4

        if(log(runif(1)) <= acc_prob){

          matrix_states_K[i] <- k + 1
          current_s <- prop_s
          current_h <- prop_h
          success[2] <- success[2] + 1

        }
        else{

          matrix_states_K[i] <- k
          direction <- -direction

        }

      }
      else{

        matrix_states_K[i] <- k
        direction <- -direction

      }

    }
    if(type == 2 && direction == -1){ # it is proposed to delete a step

      counts[3] <- counts[3] + 1
      vect_move_type[i] <- 2
      
      if(k > 0){

        #  randomly choose which s_{j, k} to delete
        j <- sample(1:k, size = 1)

        prop_s <- current_s[-(j + 1)]
        s_j_1 <- current_s[j + 1]
        s_j <- current_s[j]
        s_j_2 <- current_s[j + 2]

        if(j == 1){

          prop_h <- c(NA, current_h[-c(1, 2)])

        }
        else{

          if(j == k){

            prop_h <- c(current_h[-c(k, k + 1)], NA)

          }
          else{

            prop_h <- c(current_h[1:(j - 1)], NA, current_h[(j + 2):(k + 1)])

          }

        }

        prop_h[j] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(current_h[j]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(current_h[j + 1]))

        # we compute the (log) acceptance probability
        acc_prob1 <- logL(prop_s, prop_h, k - 1, L, y) - logL(current_s, current_h, k, L, y)
        acc_prob2 <- log(p_k(k - 1, K_max) / p_k(k, K_max)) - log(2 * k * (2 * k + 1)) + 2 * log(L) - log(s_j_1 - s_j) - log(s_j_2 - s_j_1) + log(s_j_2 - s_j) - log(beta) + beta * (current_h[j] + current_h[j + 1] - prop_h[j])
        acc_prob3 <- - log(L) + log(k)
        acc_prob4 <- -2 * log(current_h[j] + current_h[j + 1]) + log(prop_h[j])

        acc_prob <- acc_prob1 + acc_prob2 + acc_prob3 + acc_prob4

        if(log(runif(1)) <= acc_prob){

          matrix_states_K[i] <- k - 1
          current_s <- prop_s
          current_h <- prop_h
          success[3] <- success[3] + 1

        }
        else{

          matrix_states_K[i] <- k
          direction <- -direction

        }
      
      }
      else{
        
        matrix_states_K[i] <- k
        direction <- -direction
        
      }

    }

  }

  return(list(matrix_states_K = matrix_states_K[(B + 1):(nb_iter + 1)], acc_rate = success / counts, vect_move_type = vect_move_type[(B + 1):(nb_iter + 1)]))

}

### Figure 2 ###

set.seed(2)
ini_values <- matrix(ncol = 1, nrow = 2)
ini_values[1] <- sample(1:nrow(post_k), size = 1, prob = post_k[, 2])
ini_values[2] <- sample(c(-1, +1), size = 1)
results_NRJ <- ideal_NRJ(ini_values = ini_values, nb_iter = nb_iter, vect_prob = post_k[, 2], K_max = nrow(post_k))

# We plot the trace
par(mar = c(4, 5, 1, 3))
plot(0:10, results_NRJ[75:85, 1], type = "l", cex.lab = 1.5, lty = 1, cex.axis = 1.5, cex = 1.5, lwd = 3, xlab = "Iteration", ylab = "k", xlim = c(0, 12), ylim = c(0.5, 10.5), col = "lightgrey")
# We add the PMF
# the mode is
mode_k <- which.max(post_k[, 2])
for(i in 1:(nrow(post_k))){

  # we compute the length of the other lines
  length_line <- 1.6 * post_k[i, 2] / post_k[mode_k, 2]
  lines(c(12 - length_line, 12), rep(i, 2), lwd = 6, col = "darkgrey")

}
arrows(0, 10, 0, 8, length = 0.05, lwd = 3)
points(0, 10, pch = 19, cex = 1)
text(1.25, 11, "(10, -1)", pos = 1, cex = 0.9)

set.seed(7) 
nb_iter <- 100000
K_max <- 10
tau <- 0.7
B <- 0
lambda <- 3
alpha <- 1
beta <- 200
# the initial values are values in the high density area, found through trial runs
ini_val_K <- 2
ini_val_S <- c(14313, 35314)
ini_val_H <- c(0.008, 0.002, 0.001)
ini_val_v <- 1
results <- Algorithm1(nb_iter, ini_val_K, ini_val_S, ini_val_H, ini_val_v, y, lambda, K_max, alpha, beta, L, tau, B)
results_K <- results$matrix_states_K[which(results$vect_move_type == 2)]

# We plot the trace
lines(0:10, results_K[19139:19149], lwd = 3)
legend("bottomleft", c("Noisy NRJ", "Ideal NRJ"), lty = 1, lwd = 3, col = c("black", "lightgrey"))

# RJ & Algorithm 3, with the same proposal mechanism as Karagiannis and Andrieu (2013), and incorporating
# the method of Andrieu et al. (2018)

# we beforehand introduce a function to evaluate (log) \rho^{(t)}
rho_t <- function(k, j_star, h, s, h_small, s_small, t, T, L, y, lambda, K_max, alpha, beta){

  # we compute the log posterior under the larger model (plus the other term  under the power t/T)
  term1 <- (t / T) * (logL(s, h, k, L, y) + log_prior(k, s, h, lambda, K_max, alpha, beta, L) - log(k))

  # we compute the log posterior under the smaller model
  term2 <- (1 - t / T) * (logL(s_small, h_small, k - 1, L, y) + log_prior(k - 1, s_small, h_small, lambda, K_max, alpha, beta, L))

  # we compute the other term under the power (T - t) / T
  term3 <- (1 - t / T) * (-log(L) - 2 * log(h[j_star + 1] + h[j_star + 2]) + log(h_small[j_star + 1]))

  return(term1 + term2 + term3)

}

# we define functions that will be used to generate paths
forward_path <- function(k, prop_h, prop_s, current_h, current_s, j, T, L, y, lambda, K_max, alpha, beta){

  # we define five matrices that will contain the path
  path_h <- matrix(nrow = T, ncol = k + 2)
  path_s <- matrix(nrow = T, ncol = k + 3)
  path_h_small <- matrix(nrow = T, ncol = k + 1)
  path_s_small <- matrix(nrow = T, ncol = k + 2)
  path_j <- matrix(nrow = T, ncol = 1)

  path_h[1, ] <- prop_h
  path_s[1, ] <- prop_s
  path_h_small[1, ] <- current_h
  path_s_small[1, ] <- current_s
  path_j[1] <- j

  # we define one matrix to store the (log) acceptance probabilities
  mat_acc_prob <- matrix(ncol = 2, nrow = T)
  mat_acc_prob[1, 1] <- rho_t(k + 1, path_j[1], path_h[1, ], path_s[1, ], path_h_small[1, ], path_s_small[1, ], 0, T, L, y, lambda, K_max, alpha, beta)
  mat_acc_prob[1, 2] <- rho_t(k + 1, path_j[1], path_h[1, ], path_s[1, ], path_h_small[1, ], path_s_small[1, ], 1, T, L, y, lambda, K_max, alpha, beta)

  for(t in 2:T){

    # we generate the random order in which we do the updates
    order <- sample(1:3, size = 3, replace = FALSE)

    # to have the updated values
    path_h[t, ] <- path_h[t - 1, ]
    path_s[t, ] <- path_s[t - 1, ]
    path_h_small[t, ] <- path_h_small[t - 1, ]
    path_s_small[t, ] <- path_s_small[t - 1, ]
    path_j[t] <- path_j[t - 1]

    for(ord in order){

      if(ord == 1){ # we update one of the heights

        results_h <- update_height(k + 1, path_h[t, ])
        prop_h <- results_h$prop_h
        prop_h_small <- path_h_small[t, ]
        j <- results_h$j

        # either we try to update one height that, combined with the previous one or the next one, corresponds to one height in the small model
        # or not
        if(j == path_j[t] + 1 || j == path_j[t] + 2){

          s_j <- path_s[t, path_j[t] + 1]
          s_j_1 <- path_s[t, path_j[t] + 2]
          s_j_2 <- path_s[t, path_j[t] + 3]
          prop_h_small[path_j[t] + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(prop_h[path_j[t] + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(prop_h[path_j[t] + 2]))

        }
        else{

          if(j < path_j[t] + 1){prop_h_small[j] <- prop_h[j]}
          else{prop_h_small[j - 1] <- prop_h[j]}

        }

        # we compute the (log) acceptance probability
        acc_prob <- rho_t(k + 1, path_j[t], prop_h, path_s[t, ], prop_h_small, path_s_small[t, ], t - 1, T, L, y, lambda, K_max, alpha, beta) -
          rho_t(k + 1, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t - 1, T, L, y, lambda, K_max, alpha, beta)

        if(log(runif(1)) <= acc_prob){

          path_h[t, ] <- prop_h
          path_h_small[t, ] <- prop_h_small

        }


      }
      if(ord == 2){ # we update one of the starting points

        results_s <- update_starting(k + 1, path_s[t, ])
        prop_s <- results_s$prop_s
        prop_s_small <- path_s_small[t, ]
        j <- results_s$j

        # either we try to update one starting point that is also in the smaller model, or not
        if(j < path_j[t] + 1){

          prop_s_small[j + 1] <- prop_s[j + 1]

        }
        if(j > path_j[t] + 1){

          prop_s_small[j] <- prop_s[j + 1]

        }

        # we compute the (log) acceptance probability
        acc_prob <- rho_t(k + 1, path_j[t], path_h[t, ], prop_s, path_h_small[t, ], prop_s_small, t - 1, T, L, y, lambda, K_max, alpha, beta) -
          rho_t(k + 1, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t - 1, T, L, y, lambda, K_max, alpha, beta)

        if(log(runif(1)) <= acc_prob){

          path_s[t, ] <- prop_s
          path_s_small[t, ] <- prop_s_small

        }

      }
      if(ord == 3){ # we update j^*

        # we have to compute its distribution to sample from the latter
        probs <- NULL
        for(j in 0:k){

          s_small <- path_s[t, -(j + 2)]
          s_j <- path_s[t, (j + 1)]
          s_j_1 <- path_s[t, (j + 2)]
          s_j_2 <- path_s[t, (j + 3)]

          if(j == 0){

            h_small <- c(NA, path_h[t, -c(1, 2)])

          }
          else{

            if(j == k){

              h_small <- c(path_h[t, -c(k + 1, k + 2)], NA)

            }
            else{

              h_small <- c(path_h[t, 1:j], NA, path_h[t, (j + 3):(k + 2)])

            }

          }

          h_small[j + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(path_h[t, j + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(path_h[t, j + 2]))

          probs <- c(probs, (1 - (t - 1) / T) * (logL(s_small, h_small, k, L, y) + log_prior(k, s_small, h_small, lambda, K_max, alpha, beta, L) +
                                                   2 * log(path_h[t, j + 1] + path_h[t, j + 2]) - log(h_small[j + 1])))

        }

        # we multiply by a constant to avoid numerical errors
        cst <- -max(probs)
        probs <- probs + cst
        probs <- exp(probs)

        path_j[t] <- sample(0:k, size = 1, prob = probs / sum(probs))

        if(path_j[t] != path_j[t - 1]){

          path_s_small[t, ] <- path_s[t, -(path_j[t] + 2)]
          s_j <- path_s[t, (path_j[t] + 1)]
          s_j_1 <- path_s[t, (path_j[t] + 2)]
          s_j_2 <- path_s[t, (path_j[t] + 3)]

          if(path_j[t] == 0){

            path_h_small[t, ] <- c(NA, path_h[t, -c(1, 2)])

          }
          else{

            if(path_j[t] == k){

              path_h_small[t, ] <- c(path_h[t, -c(k + 1, k + 2)], NA)

            }
            else{

              path_h_small[t, ] <- c(path_h[t, 1:path_j[t]], NA, path_h[t, (path_j[t] + 3):(k + 2)])

            }

          }

          path_h_small[t, path_j[t] + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(path_h[t, path_j[t] + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(path_h[t, path_j[t] + 2]))

        }

      }

    }

    mat_acc_prob[t, 1] <- rho_t(k + 1, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t - 1, T, L, y, lambda, K_max, alpha, beta)
    mat_acc_prob[t, 2] <- rho_t(k + 1, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t, T, L, y, lambda, K_max, alpha, beta)

  }

  return(list(path_s = path_s, path_h = path_h, path_s_small = path_s_small, path_h_small = path_h_small, path_j = path_j, mat_acc_prob = mat_acc_prob))

}

backward_path <- function(k, prop_h, prop_s, current_h, current_s, j, T, L, y, lambda, K_max, alpha, beta){

  # we define five matrices that will contain the path
  path_h <- matrix(nrow = T, ncol = k + 1)
  path_s <- matrix(nrow = T, ncol = k + 2)
  path_h_small <- matrix(nrow = T, ncol = k)
  path_s_small <- matrix(nrow = T, ncol = k + 1)
  path_j <- matrix(nrow = T, ncol = 1)

  path_h[T, ] <- current_h
  path_s[T, ] <- current_s
  path_h_small[T, ] <- prop_h
  path_s_small[T, ] <- prop_s
  path_j[T] <- j

  # we define one matrix to store the (log) acceptance probabilities
  mat_acc_prob <- matrix(ncol = 2, nrow = T)
  mat_acc_prob[T, 1] <- rho_t(k, path_j[T], path_h[T, ], path_s[T, ], path_h_small[T, ], path_s_small[T, ], T, T, L, y, lambda, K_max, alpha, beta)
  mat_acc_prob[T, 2] <- rho_t(k, path_j[T], path_h[T, ], path_s[T, ], path_h_small[T, ], path_s_small[T, ], T - 1, T, L, y, lambda, K_max, alpha, beta)

  for(t in (T - 1):1){

    # we generate the random order in which we do the updates
    order <- sample(1:3, size = 3, replace = FALSE)

    # to have the updated values
    path_h[t, ] <- path_h[t + 1, ]
    path_s[t, ] <- path_s[t + 1, ]
    path_h_small[t, ] <- path_h_small[t + 1, ]
    path_s_small[t, ] <- path_s_small[t + 1, ]
    path_j[t] <- path_j[t + 1]

    for(ord in order){

      if(ord == 1){ # we update one of the heights

        results_h <- update_height(k, path_h[t, ])
        prop_h <- results_h$prop_h
        prop_h_small <- path_h_small[t, ]
        j <- results_h$j

        # either we try to update one height that, combined with the previous one or the next one, corresponds to one height in the small model
        # or not
        if(j == path_j[t] + 1 || j == path_j[t] + 2){

          s_j <- path_s[t, path_j[t] + 1]
          s_j_1 <- path_s[t, path_j[t] + 2]
          s_j_2 <- path_s[t, path_j[t] + 3]
          prop_h_small[path_j[t] + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(prop_h[path_j[t] + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(prop_h[path_j[t] + 2]))

        }
        else{

          if(j < path_j[t] + 1){prop_h_small[j] <- prop_h[j]}
          else{prop_h_small[j - 1] <- prop_h[j]}

        }

        # we compute the (log) acceptance probability
        acc_prob <- rho_t(k, path_j[t], prop_h, path_s[t, ], prop_h_small, path_s_small[t, ], t, T, L, y, lambda, K_max, alpha, beta) -
          rho_t(k, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t, T, L, y, lambda, K_max, alpha, beta)

        if(log(runif(1)) <= acc_prob){

          path_h[t, ] <- prop_h
          path_h_small[t, ] <- prop_h_small

        }


      }
      if(ord == 2){ # we update one of the starting points

        results_s <- update_starting(k, path_s[t, ])
        prop_s <- results_s$prop_s
        prop_s_small <- path_s_small[t, ]
        j <- results_s$j

        # either we try to update one starting point that is also in the smaller model, or not
        if(j < path_j[t] + 1){

          prop_s_small[j + 1] <- prop_s[j + 1]

        }
        if(j > path_j[t] + 1){

          prop_s_small[j] <- prop_s[j + 1]

        }

        # we compute the (log) acceptance probability
        acc_prob <- rho_t(k, path_j[t], path_h[t, ], prop_s, path_h_small[t, ], prop_s_small, t, T, L, y, lambda, K_max, alpha, beta) -
          rho_t(k, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t, T, L, y, lambda, K_max, alpha, beta)

        if(log(runif(1)) <= acc_prob){

          path_s[t, ] <- prop_s
          path_s_small[t, ] <- prop_s_small

        }

      }
      if(ord == 3){ # we update j^*

        # we have to compute its distribution to sample from the latter
        probs <- NULL

        for(j in 0:(k - 1)){

          s_small <- path_s[t, -(j + 2)]
          s_j <- path_s[t, (j + 1)]
          s_j_1 <- path_s[t, (j + 2)]
          s_j_2 <- path_s[t, (j + 3)]

          if(j == 0){

            h_small <- c(NA, path_h[t, -c(1, 2)])

          }
          else{

            if(j == k - 1){

              h_small <- c(path_h[t, -c(k, k + 1)], NA)

            }
            else{

              h_small <- c(path_h[t, 1:j], NA, path_h[t, (j + 3):(k + 1)])

            }

          }

          h_small[j + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(path_h[t, j + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(path_h[t, j + 2]))

          probs <- c(probs, (1 - t / T) * (logL(s_small, h_small, k - 1, L, y) + log_prior(k - 1, s_small, h_small, lambda, K_max, alpha, beta, L) +
                                             2 * log(path_h[t, j + 1] + path_h[t, j + 2]) - log(h_small[j + 1])))

        }

        # we multiply by a constant to avoid numerical errors
        cst <- -max(probs)
        probs <- probs + cst
        probs <- exp(probs)

        path_j[t] <- sample(0:(k - 1), size = 1, prob = probs / sum(probs))

        if(path_j[t] != path_j[t + 1]){

          path_s_small[t, ] <- path_s[t, -(path_j[t] + 2)]
          s_j <- path_s[t, (path_j[t] + 1)]
          s_j_1 <- path_s[t, (path_j[t] + 2)]
          s_j_2 <- path_s[t, (path_j[t] + 3)]

          if(path_j[t] == 0){

            path_h_small[t, ] <- c(NA, path_h[t, -c(1, 2)])

          }
          else{

            if(path_j[t] == k - 1){

              path_h_small[t, ] <- c(path_h[t, -c(k, k + 1)], NA)

            }
            else{

              path_h_small[t, ] <- c(path_h[t, 1:path_j[t]], NA, path_h[t, (path_j[t] + 3):(k + 1)])

            }

          }

          path_h_small[t, path_j[t] + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(path_h[t, path_j[t] + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(path_h[t, path_j[t] + 2]))

        }

      }

    }

    mat_acc_prob[t, 1] <- rho_t(k, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t, T, L, y, lambda, K_max, alpha, beta)
    mat_acc_prob[t, 2] <- rho_t(k, path_j[t], path_h[t, ], path_s[t, ], path_h_small[t, ], path_s_small[t, ], t - 1, T, L, y, lambda, K_max, alpha, beta)

  }

  return(list(path_s = path_s, path_h = path_h, path_s_small = path_s_small, path_h_small = path_h_small, path_j = path_j, mat_acc_prob = mat_acc_prob))

}

gen_prop_birth <- function(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max){
  
  # we generate where we want to add the step
  s_star <- runif(n = 1, min = 0, max = L)
  
  # we identify where it will be added and define the vectors prop_s and prop_h
  j <- max(which(current_s < s_star)) - 1
  prop_s <- c(current_s[1:(j + 1)], s_star, current_s[(j + 2):(k + 2)])
  
  # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
  s_j <- current_s[j + 1]
  s_j_1 <- current_s[j + 2]
  
  if(j == 0){ # it will be the first step
    
    prop_h <- c(NA, NA, current_h[-1])
    
  }
  else{
    
    if(j == k){ # it will be the last step
      
      prop_h <- c(current_h[-(k + 1)], NA, NA)
      
    }
    else{ # it will be somewhere in the middle
      
      prop_h <- c(current_h[1:j], NA, NA, current_h[(j + 2):(k + 1)])
      
    }
    
  }
  
  # we compute how to perturb the step height to obtain the height on the left, and that on the right
  u <- runif(1)
  x <- (1 - u) / u
  prop_h[j + 1] <- current_h[j + 1] / x^((s_j_1 - s_star) / (s_j_1 - s_j))
  prop_h[j + 2] <- prop_h[j + 1] * x
  
  # we generate the path
  path <- forward_path(k, prop_h, prop_s, current_h, current_s, j, T, L, y, lambda, K_max, alpha, beta)
  
  # we compute the (log) acceptance probability
  log_acc_prob <- sum(path$mat_acc_prob[, 2] - path$mat_acc_prob[, 1])
  
  return(list(log_acc_prob = log_acc_prob, prop_s = path$path_s[T, ], prop_h = path$path_h[T, ]))
  
}

gen_prop_death <- function(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max){
  
  #  randomly choose which s_{j + 1, k} to delete
  j <- sample(0:(k - 1), size = 1)
  
  prop_s <- current_s[-(j + 2)]
  s_j <- current_s[(j + 1)]
  s_j_1 <- current_s[(j + 2)]
  s_j_2 <- current_s[(j + 3)]
  
  if(j == 0){
    
    prop_h <- c(NA, current_h[-c(1, 2)])
    
  }
  else{
    
    if(j == k - 1){
      
      prop_h <- c(current_h[-c(k, k + 1)], NA)
      
    }
    else{
      
      prop_h <- c(current_h[1:j], NA, current_h[(j + 3):(k + 1)])
      
    }
    
  }
  
  prop_h[j + 1] <- exp(((s_j_1 - s_j) / (s_j_2 - s_j)) * log(current_h[j + 1]) + ((s_j_2 - s_j_1) / (s_j_2 - s_j)) * log(current_h[j + 2]))
  
  # we generate the path
  path <- backward_path(k, prop_h, prop_s, current_h, current_s, j, T, L, y, lambda, K_max, alpha, beta)
  
  # we compute the (log) acceptance probability
  log_acc_prob <- sum(path$mat_acc_prob[, 2] - path$mat_acc_prob[, 1])
  
  return(list(log_acc_prob = log_acc_prob, prop_s = path$path_s_small[1, ], prop_h = path$path_h_small[1, ]))
  
}


# RJ
RJ_v2 <- function(nb_iter, ini_val_K, ini_val_S, ini_val_H, y, lambda, K_max, alpha, beta, L, tau, B, T, N){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # B: burn-in
  
  # Uncomment to run some parts in parallel
  # cl <- makeCluster(N) # the code will be ran on N CPUs
  # # we export required functions to these CPUs
  # clusterExport(cl, c("backward_path", "forward_path", "rho_t", "logL", "log_prior", "update_height", "update_starting"))
  
  # We record the states of the chain in three matrices
  # the first one for K
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  # the second one for S
  matrix_states_S <- matrix(ncol = K_max + 2, nrow = nb_iter + 1)
  matrix_states_S[1, 1:(ini_val_K + 2)] <- c(0, ini_val_S, L)
  # the third one for H
  matrix_states_H <- matrix(ncol = K_max + 1, nrow = nb_iter + 1)
  matrix_states_H[1, 1:(ini_val_K + 1)] <- ini_val_H
  
  # we count the number of attempts for each movement type to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 3, 0)
  success <- matrix(ncol = 1, nrow = 3, 0)
  
  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model and parameters, and direction
    k <- matrix_states_K[i - 1]
    current_h <- matrix_states_H[i - 1, 1:(k + 1)]
    current_s <- matrix_states_S[i - 1, 1:(k + 2)]
    
    # What is the proposal for the next model to explore?
    prop_k <- g_RJ(k, tau)
    
    if(prop_k == k){ # it is proposed to make an attempt at updating the parameters
      
      counts[1] <- counts[1]  + 1
      vect_move_type[i] <- 1
      
      # randomly choose between a height or position change
      if(k > 0){type <- sample(c("H", "P"), size = 1)}
      else{type <- "H"}
      if(type == "H"){
        
        # we update one of the heights
        results_h <- update_height(k, current_h)
        prop_h <- results_h$prop_h
        j <- results_h$j
        
        # we compute the (log) acceptance probability
        acc_prob <- logL(current_s, prop_h, k, L, y) - logL(current_s, current_h, k, L, y) - beta * (prop_h[j] - current_h[j])
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_H[i, 1:(k + 1)] <- prop_h
          success[1] <- success[1] + 1
          
        }
        else{
          
          matrix_states_H[i, 1:(k + 1)] <- current_h
          
        }
        
        matrix_states_K[i] <- k
        matrix_states_S[i, 1:(k + 2)] <- current_s
        
      }
      else{ # Position change
        
        # we update one of the starting points
        results_s <- update_starting(k, current_s)
        prop_s <- results_s$prop_s
        j <- results_s$j
        
        # we compute the (log) acceptance probability
        acc_prob <- logL(prop_s, current_h, k, L, y) - logL(current_s, current_h, k, L, y) + log(prop_s[j + 2] - prop_s[j + 1]) + log(prop_s[j + 1] - prop_s[j]) - log(prop_s[j + 2] - current_s[j + 1]) - log(current_s[j + 1] - prop_s[j])
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_S[i, 1:(k + 2)] <- prop_s
          success[1] <- success[1] + 1
          
        }
        else{
          
          matrix_states_S[i, 1:(k + 2)] <- current_s
          
        }
        
        matrix_states_K[i] <- k
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    if(prop_k == k + 1){ # it is proposed to add a step
      
      counts[2] <- counts[2]  + 1
      vect_move_type[i] <- 2
      
      if(k < K_max){
        
        # we decide if we use the equivalent of Step 2.(b-i) or 2.(b-ii) in Algorithm 3
        
        if(runif(1) <= 0.5){ # 2.(b-i)
          
          prop_info <- apply(matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_birth, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_birth, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(unlist(lapply(prop_info, `[[`, 1))) # the lapply selects all the first elements in the list, which are the log-probabilities
          
          if(runif(1) <= mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k + 1
            
            # we generate J^*
            jstar <- sample(1:N, size = 1, prob = vect_acc_prob)
            matrix_states_S[i, 1:(k + 3)] <- prop_info[[jstar]]$prop_s
            matrix_states_H[i, 1:(k + 2)] <- prop_info[[jstar]]$prop_h
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        else{ # 2.(b-ii)
          
          # we generate the forward path
          
          prop_info <- gen_prop_birth(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max)
          
          vect_acc_prob <- -prop_info$log_acc_prob
          
          # from the endpoint, we generate N - 1 reverse paths
          k_end <- k + 1
          s_end <- prop_info$prop_s
          h_end <- prop_info$prop_h
          
          prop_info <- apply(matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_death, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_death, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(c(vect_acc_prob, unlist(lapply(prop_info, `[[`, 1))))
          
          if(runif(1) <= 1 / mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k + 1
            matrix_states_S[i, 1:(k + 3)] <- s_end
            matrix_states_H[i, 1:(k + 2)] <- h_end
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_S[i, 1:(k + 2)] <- current_s
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    if(prop_k == k - 1){ # it is proposed to delete a step
      
      counts[3] <- counts[3]  + 1
      vect_move_type[i] <- 2
      
      if(k > 0){
        
        # we decide if we use the equivalent of Step 2.(b-i) or 2.(b-ii) in Algorithm 3
        
        if(runif(1) <= 0.5){ # 2.(b-i)
          
          prop_info <- apply(matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_death, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_death, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(unlist(lapply(prop_info, `[[`, 1))) # the lapply selects all the first elements in the list, which are the log-probabilities  
          
          if(runif(1) <= mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k - 1
            
            # we generate J^*
            jstar <- sample(1:N, size = 1, prob = vect_acc_prob)
            matrix_states_S[i, 1:(k + 1)] <- prop_info[[jstar]]$prop_s
            matrix_states_H[i, 1:k] <- prop_info[[jstar]]$prop_h
            success[3] <- success[3] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        else{ # 2.(b-ii)
          
          # we generate the forward path
          
          prop_info <- gen_prop_death(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max)
          
          vect_acc_prob <- -prop_info$log_acc_prob
          
          # from the endpoint, we generate N - 1 reverse paths
          k_end <- k - 1
          s_end <- prop_info$prop_s
          h_end <- prop_info$prop_h
          
          prop_info <- apply(matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_birth, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_birth, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(c(vect_acc_prob, unlist(lapply(prop_info, `[[`, 1))))
          
          if(runif(1) <= 1 / mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k - 1
            matrix_states_S[i, 1:(k + 1)] <- s_end
            matrix_states_H[i, 1:k] <- h_end
            success[3] <- success[3] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_S[i, 1:(k + 2)] <- current_s
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    
  }
  
  # Uncomment when using parallel computing
  # stopCluster(cl)
  
  return(list(matrix_states_K = matrix_states_K[(B + 1):(nb_iter + 1)], matrix_states_S = matrix_states_S[(B + 1):(nb_iter + 1), ], matrix_states_H = matrix_states_H[(B + 1):(nb_iter + 1), ], acc_rate = success / counts, vect_move_type = vect_move_type[(B + 1):(nb_iter + 1)]))
  
}

Algorithm3 <- function(nb_iter, ini_val_K, ini_val_S, ini_val_H, ini_val_v, y, lambda, K_max, alpha, beta, L, tau, B, T, N){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # B: burn-in
  
  # Uncomment to run some parts in parallel
  # cl <- makeCluster(N) # the code will be ran on N CPUs
  # # we export required functions to these CPUs
  # clusterExport(cl, c("backward_path", "forward_path", "rho_t", "logL", "log_prior", "update_height", "update_starting"))
  
  # We record the states of the chain in four matrices
  # the first one for K
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  # the second one for S
  matrix_states_S <- matrix(ncol = K_max + 2, nrow = nb_iter + 1)
  matrix_states_S[1, 1:(ini_val_K + 2)] <- c(0, ini_val_S, L)
  # the third one for H
  matrix_states_H <- matrix(ncol = K_max + 1, nrow = nb_iter + 1)
  matrix_states_H[1, 1:(ini_val_K + 1)] <- ini_val_H
  # the last one for \nu
  matrix_states_v <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_v[1] <- ini_val_v
  
  # we count the number of attempts for each movement type to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 3, 0)
  success <- matrix(ncol = 1, nrow = 3, 0)
  
  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model and parameters, and direction
    k <- matrix_states_K[i - 1]
    current_h <- matrix_states_H[i - 1, 1:(k + 1)]
    current_s <- matrix_states_S[i - 1, 1:(k + 2)]
    direction <- matrix_states_v[i - 1]
    
    # What is the type of move attempted
    type <- g_NRJ(tau)
    
    if(type == 1){ # it is proposed to make an attempt at updating the parameters
      
      counts[1] <- counts[1]  + 1
      vect_move_type[i] <- 1
      
      # randomly choose between a height or position change
      if(k > 0){type <- sample(c("H", "P"), size = 1)}
      else{type <- "H"}
      if(type == "H"){
        
        # we update one of the heights
        results_h <- update_height(k, current_h)
        prop_h <- results_h$prop_h
        j <- results_h$j
        
        # we compute the (log) acceptance probability
        acc_prob <- logL(current_s, prop_h, k, L, y) - logL(current_s, current_h, k, L, y) - beta * (prop_h[j] - current_h[j])
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_H[i, 1:(k + 1)] <- prop_h
          success[1] <- success[1] + 1
          
        }
        else{
          
          matrix_states_H[i, 1:(k + 1)] <- current_h
          
        }
        
        matrix_states_K[i] <- k
        matrix_states_v[i] <- direction
        matrix_states_S[i, 1:(k + 2)] <- current_s
        
      }
      else{ # Position change
        
        # we update one of the starting points
        results_s <- update_starting(k, current_s)
        prop_s <- results_s$prop_s
        j <- results_s$j
        
        # we compute the (log) acceptance probability
        acc_prob <- logL(prop_s, current_h, k, L, y) - logL(current_s, current_h, k, L, y) + log(prop_s[j + 2] - prop_s[j + 1]) + log(prop_s[j + 1] - prop_s[j]) - log(prop_s[j + 2] - current_s[j + 1]) - log(current_s[j + 1] - prop_s[j])
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_S[i, 1:(k + 2)] <- prop_s
          success[1] <- success[1] + 1
          
        }
        else{
          
          matrix_states_S[i, 1:(k + 2)] <- current_s
          
        }
        
        matrix_states_K[i] <- k
        matrix_states_v[i] <- direction
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    if(type == 2 && direction == 1){ # it is proposed to add a step
      
      counts[2] <- counts[2]  + 1
      vect_move_type[i] <- 2
      
      if(k < K_max){
        
        # we decide if we use the equivalent of Step 2.(b-i) or 2.(b-ii) in Algorithm 3
        
        if(runif(1) <= 0.5){ # 2.(b-i)
          
          prop_info <- apply(matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_birth, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_birth, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(unlist(lapply(prop_info, `[[`, 1))) # the lapply selects all the first elements in the list, which are the log-probabilities
          
          if(runif(1) <= mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k + 1
            matrix_states_v[i] <- direction
            
            # we generate J^*
            jstar <- sample(1:N, size = 1, prob = vect_acc_prob)
            matrix_states_S[i, 1:(k + 3)] <- prop_info[[jstar]]$prop_s
            matrix_states_H[i, 1:(k + 2)] <- prop_info[[jstar]]$prop_h
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_v[i] <- -direction
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        else{ # 2.(b-ii)
          
          # we generate the forward path
          
          prop_info <- gen_prop_birth(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max)
          
          vect_acc_prob <- -prop_info$log_acc_prob
          
          # from the endpoint, we generate N - 1 reverse paths
          k_end <- k + 1
          s_end <- prop_info$prop_s
          h_end <- prop_info$prop_h
          
          prop_info <- apply(matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_death, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_death, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(c(vect_acc_prob, unlist(lapply(prop_info, `[[`, 1))))
          
          if(runif(1) <= 1 / mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k + 1
            matrix_states_v[i] <- direction
            matrix_states_S[i, 1:(k + 3)] <- s_end
            matrix_states_H[i, 1:(k + 2)] <- h_end
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_v[i] <- -direction
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_v[i] <- -direction
        matrix_states_S[i, 1:(k + 2)] <- current_s
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    if(type == 2 && direction == -1){ # it is proposed to delete a step
      
      counts[3] <- counts[3]  + 1
      vect_move_type[i] <- 2
      
      if(k > 0){
        
        # we decide if we use the equivalent of Step 2.(b-i) or 2.(b-ii) in Algorithm 3
        
        if(runif(1) <= 0.5){ # 2.(b-i)
          
          prop_info <- apply(matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_death, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N, rep(k, N)), 1, gen_prop_death, current_s = current_s, current_h = current_h, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(unlist(lapply(prop_info, `[[`, 1))) # the lapply selects all the first elements in the list, which are the log-probabilities  
          
          if(runif(1) <= mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k - 1
            matrix_states_v[i] <- direction
            
            # we generate J^*
            jstar <- sample(1:N, size = 1, prob = vect_acc_prob)
            matrix_states_S[i, 1:(k + 1)] <- prop_info[[jstar]]$prop_s
            matrix_states_H[i, 1:k] <- prop_info[[jstar]]$prop_h
            success[3] <- success[3] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_v[i] <- -direction
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        else{ # 2.(b-ii)
          
          # we generate the forward path
          
          prop_info <- gen_prop_death(k, current_s, current_h, y, lambda, alpha, beta, L, T, K_max)
          
          vect_acc_prob <- -prop_info$log_acc_prob
          
          # from the endpoint, we generate N - 1 reverse paths
          k_end <- k - 1
          s_end <- prop_info$prop_s
          h_end <- prop_info$prop_h
          
          prop_info <- apply(matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_birth, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          # use the following line instead of that above to run in parallel
          # prop_info <- parApply(cl, matrix(ncol = 1, nrow = N - 1, rep(k_end, N - 1)), 1, gen_prop_birth, current_s = s_end, current_h = h_end, y = y, lambda = lambda, alpha = alpha, beta = beta, L = L, T = T, K_max = K_max)
          
          vect_acc_prob <- exp(c(vect_acc_prob, unlist(lapply(prop_info, `[[`, 1))))
          
          if(runif(1) <= 1 / mean(vect_acc_prob)){
            
            matrix_states_K[i] <- k - 1
            matrix_states_v[i] <- direction
            matrix_states_S[i, 1:(k + 1)] <- s_end
            matrix_states_H[i, 1:k] <- h_end
            success[3] <- success[3] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_v[i] <- -direction
            matrix_states_S[i, 1:(k + 2)] <- current_s
            matrix_states_H[i, 1:(k + 1)] <- current_h
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_v[i] <- -direction
        matrix_states_S[i, 1:(k + 2)] <- current_s
        matrix_states_H[i, 1:(k + 1)] <- current_h
        
      }
      
    }
    
  }
  
  # Uncomment when using parallel computing
  # stopCluster(cl)
  
  return(list(matrix_states_K = matrix_states_K[(B + 1):(nb_iter + 1)], matrix_states_S = matrix_states_S[(B + 1):(nb_iter + 1), ], matrix_states_H = matrix_states_H[(B + 1):(nb_iter + 1), ], matrix_states_v = matrix_states_v[(B + 1):(nb_iter + 1)], acc_rate = success / counts, vect_move_type = vect_move_type[(B + 1):(nb_iter + 1)]))
  
}

# We define some functions that are used to compute MAP, to help identify where is the mass, for each model
Neglogpost <- function(param, k, L, y, lambda, K_max, alpha, beta){

  s <- c(0, param[1:k], L)
  h <- param[-(1:k)]
  if(length(which(h <= 0)) == 0){

    return(-logL(s, h, k, L, y) - log_prior(k, s, h, lambda, K_max, alpha, beta, L))
    
  }
  else{Inf}

}

MAP <- function(initial_s, initial_h, k, L, y, lambda, K_max, alpha, beta){

  param <- c(initial_s, initial_h)
  MAP <- optim(param, Neglogpost, gr = NULL, k = k, L = L, y = y, lambda = lambda, K_max = K_max, alpha = alpha, beta = beta, method = "Nelder-Mead", control = list(maxit = 40000, reltol=10^(-12) ))

  return(list(s = MAP$par[1:k], h = MAP$par[-(1:k)], logpost = -MAP$value))

}

# Function to find the MAP for k = 2, ..., 10
find_MAP <- function(ini_s, ini_h, L, y, lambda, K_max, alpha, beta){

  # We create matrices to record the values
  mat_s <- matrix(ncol = K_max, nrow = K_max)
  mat_s[1, 1] <- ini_s
  mat_h <- matrix(ncol = K_max, nrow = K_max + 1) 
  mat_h[1:2, 1] <- ini_h

  for(k in 2:K_max){

    print(k)
    
    # we try 1000 initial values, using those of the previous model
    current_h <- mat_h[1:k, k - 1]
    current_s <- mat_s[1:(k - 1), k - 1]

    maxlogpost <- -Inf

    for(i in 1:1000){

      # we generate where we want to add the step
      s_star <- runif(n = 1, min = 0, max = L)

      # we identify where it will be added and define the vectors prop_s and prop_h
      if(length(which(current_s < s_star)) == 0){ # it will be the first step

        j <- 0
        prop_s <- c(s_star, current_s)
        prop_h <- c(NA, NA, current_h[-1])

        # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
        s_j <- 0
        s_j_1 <- current_s[1]

      }
      else{

        if(length(which(current_s > s_star)) == 0){ # it will be the last step

          j <- k - 1
          prop_s <- c(current_s, s_star)
          prop_h <- c(current_h[-k], NA, NA)

          # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
          s_j <- current_s[k - 1]
          s_j_1 <- L

        }
        else{ # it will be somewhere in the middle

          j <- max(which(current_s < s_star))
          prop_s <- c(current_s[1:j], s_star, current_s[(j + 1):(k - 1)])
          prop_h <- c(current_h[1:j], NA, NA, current_h[(j + 2):k])

          # we define what is s_{j, k} and s_{j + 1, k} because we'll need them later
          s_j <- current_s[j]
          s_j_1 <- current_s[j + 1]

        }

      }

      # we compute how we perturb the step height to obtain the height on the left, and that on the right
      u <- runif(1)
      x <- (1 - u) / u
      prop_h[j + 1] <- current_h[j + 1] / x^((s_j_1 - s_star) / (s_j_1 - s_j))
      prop_h[j + 2] <- prop_h[j + 1] * x

      # we run the minimisation algorithm with these starting values
      results <- MAP(prop_s, prop_h, k, L, y, lambda, K_max, alpha, beta)
      if(results$logpost > maxlogpost){ # we note the values if they beat the best one

        maxlogpost <- results$logpost
        best_s <- results$s
        best_h <- results$h

      }

    }

    mat_s[1:k, k] <- best_s
    mat_h[1:(k + 1), k] <- best_h

  }

  return(list(mat_s = mat_s, mat_h = mat_h))

}

K_max <- 30
lambda <- 3
alpha <- 1
beta <- 200
ini_s <- 14313 # mode for the model with k = 1
ini_h <- c(0.0090, 0.0023)
set.seed(1)
system.time(results <- find_MAP(ini_s, ini_h, L, y, lambda, 10, alpha, beta)) # take about 45 minutes on a regular laptop

# Uncomment if you want to use parallel computing
# require(parallel) # see the code for RJ_v2 and Algorithm3 above for the lines that need to be uncommented 
require(coda)
require(LaplacesDemon)

# details for Algorithm 3 and its reversible counterpart
nb_iter <- 100000
B <- 0.1 * nb_iter
tau <- 0.7
T <- 100
N <- 10
# details for vanilla samplers (see the supplementary material for how we determined the number of iterations and so on)
nb_iter_vanilla <- nb_iter * tau + (1 - tau) * nb_iter * 1.5 * 3 * T
B_vanilla <- 0.1 * nb_iter_vanilla
tau_vanilla <- tau * nb_iter / nb_iter_vanilla

MAP_s <- results$mat_s
MAP_h <- results$mat_h
prob_k <- cbind(1:10, c(0.0639, 0.3028, 0.2717, 0.2031, 0.0998, 0.0388, 0.0135, 0.0044, 0.0014, 0.0004))
# estimated for k = 1, ..., 10 using trial runs, outside the estimates are essentially 0

# little function to compute the posterior distribution of K
compute_post_k <- function(samples){

  denom <- length(samples)

  prob_k <- matrix(nrow = 30, ncol = 1)

  for(i in 1:30){

    prob_k[i] <- length(which(samples == i))

  }

  return(prob_k / denom)

}

# a function to generate truncated normals, we use this to generate starting points for the MCMC
rnorm_trunc <- function(n, mu = 0, sigma = 1, t1, t2){

  b1 <- pnorm((t1 - mu) / sigma)
  b2 <- pnorm((t2 - mu) / sigma)
  x <- mu + sigma * qnorm(runif(n, b1, b2))

  return(x)

}

# We compute the ESS per iteration of 1000 runs
# we create vectors to store the ESS
vect_ESS_RJ <- matrix(ncol = 1, nrow = 1000)
vect_ESS_RJ_v2 <- matrix(ncol = 1, nrow = 1000)
vect_ESS_NRJ <- matrix(ncol = 1, nrow = 1000)
vect_ESS_NRJ3 <- matrix(ncol = 1, nrow = 1000)
# and matrices to store the empirical distributions
mat_prob_RJ <- matrix(ncol = 30, nrow = 1000)
mat_prob_RJ_v2 <- matrix(ncol = 30, nrow = 1000)
mat_prob_NRJ <- matrix(ncol = 30, nrow = 1000)
mat_prob_NRJ3 <- matrix(ncol = 30, nrow = 1000)

set.seed(1)
for(i in 1:1000){ # run this loop in parallel, one iteration of this loop takes about 15 hours on a regular laptop
  # We see here the slowness of R when everything is computed sequentially
  # We coded it this way to make it easy to understand and also because
  # we ran the code in parallel by running 75 times this script with different seeds in batch mode in Linux on 75 CPUs, so it took about 0.5 * 1000 / 75 \approx 7 days
  # To run them in batch, one has to use the console and add lines in the loop to save the results in csv files (for instance)
  # and then put the results together
  # for a test, one can run 14 iterations on a laptop thus taking about 1 week and observe the results
  # We also tried it on a recent computer with 16 cores using parallel computing 
  # and one iteration takes about 3 hours.
  
  # we generate an initial value for K
  ini_val_K <- sample(prob_k[, 1], size = 1, prob = prob_k[, 2])
  ini_val_S <- matrix(ncol = 1, nrow = ini_val_K)
  ini_val_H <- matrix(ncol = 1, nrow = ini_val_K + 1)
  for(j in 1:ini_val_K){

    if(j == 1){

       low_bound <- 0

    }
    else{low_bound <- ini_val_S[j - 1]}
    if(j < ini_val_K){

      up_bound <- MAP_s[j + 1, ini_val_K]

    }
    else{up_bound <- L}

    ini_val_S[j] <- rnorm_trunc(n = 1, mu = MAP_s[j, ini_val_K], sigma = 500, low_bound, up_bound) # we add small noise around the MAP

  }
  for(j in 1:(ini_val_K + 1)){

    ini_val_H[j] <- rnorm_trunc(n = 1, mu = MAP_h[j, ini_val_K], sigma = 0.0005, 0, 1)

  }
  
  results <- RJ(nb_iter_vanilla, ini_val_K, ini_val_S, ini_val_H, y, lambda, K_max, alpha, beta, L, tau_vanilla, B_vanilla)
  vect_ESS_RJ[i] <- ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))
  mat_prob_RJ[i, ] <- compute_post_k(results$matrix_states_K)
  results <- RJ_v2(nb_iter, ini_val_K, ini_val_S, ini_val_H, y, lambda, K_max, alpha, beta, L, tau, B, T, N)
  vect_ESS_RJ_v2[i] <- ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))
  mat_prob_RJ_v2[i, ] <- compute_post_k(results$matrix_states_K)
  ini_val_d <- sample(c(-1, 1), size = 1)
  results <- Algorithm1(nb_iter_vanilla, ini_val_K, ini_val_S, ini_val_H, ini_val_d, y, lambda, K_max, alpha, beta, L, tau_vanilla, B_vanilla)
  vect_ESS_NRJ[i] <- ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))
  mat_prob_NRJ[i, ] <- compute_post_k(results$matrix_states_K)
  results <- Algorithm3(nb_iter, ini_val_K, ini_val_S, ini_val_H, ini_val_d, y, lambda, K_max, alpha, beta, L, tau, B, T, N)
  vect_ESS_NRJ3[i] <- ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))
  mat_prob_NRJ3[i, ] <- compute_post_k(results$matrix_states_K)
  
}

# We now sample the model indicator K using ideal samplers
# for this we use samplers where we just generate K
# we thus need the posterior distribution on K
# we approximate it using what we observed with the chains generated from Algorithm 3 and the corresponding RJ

post_k <- cbind(seq(1, 30), apply(rbind(mat_prob_RJ_v2, mat_prob_NRJ3), 2, mean))

# we create a vector to store the ESS
vect_ESS_ideal_RJ <- matrix(ncol = 1, nrow = 1000)
matrix_prob_ideal_RJ <- matrix(ncol = 30, nrow = 1000)
vect_ESS_ideal_NRJ <- matrix(ncol = 1, nrow = 1000)
matrix_prob_ideal_NRJ <- matrix(ncol = 30, nrow = 1000)
nb_iter <- 27000 # corresponding to the (average) number of iterations in which model switches are proposed in the nonideal samplers
# (100000 - 10000) * 0.3

set.seed(1)
for(i in 1:1000){ # this takes about 4 minutes on a regular laptop

  # we generate an initial value for K
  ini_val_K <- sample(post_k[, 1], size = 1, prob = post_k[, 2])
  results_RJ <- ideal_RJ(ini_val_K, nb_iter, post_k[, 2], K_max)
  matrix_prob_ideal_RJ[i, ] <- compute_post_k(results_RJ)
  vect_ESS_ideal_RJ[i] <- ESS(as.mcmc(results_RJ)) / nb_iter
  ini_val_v <- sample(c(-1, 1), size = 1)
  results_NRJ <- ideal_NRJ(c(ini_val_K, ini_val_v), nb_iter, post_k[, 2], K_max)
  matrix_prob_ideal_NRJ[i, ] <- compute_post_k(results_NRJ[, 1])
  vect_ESS_ideal_NRJ[i] <- ESS(as.mcmc(results_NRJ[, 1])) / nb_iter

}

# we compute the total variation between the empirical distribution and the marginal posterior probabilities 
TV_NRJ3 <- mean(apply(abs(mat_prob_NRJ3 - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))
TV_RJ_v2 <- mean(apply(abs(mat_prob_RJ_v2 - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))
TV_NRJ <- mean(apply(abs(mat_prob_NRJ - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))
TV_RJ <- mean(apply(abs(mat_prob_RJ - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))
TV_NRJ_ideal <- mean(apply(abs(matrix_prob_ideal_NRJ - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))
TV_RJ_ideal <- mean(apply(abs(matrix_prob_ideal_RJ - matrix(ncol = 30, nrow = 1000, rep(post_k[, 2], 1000), byrow = TRUE)), 1, sum))

# we compute the relative differences
(TV_RJ_ideal - TV_NRJ_ideal) / TV_NRJ_ideal
# 0.94
(TV_NRJ3 - TV_NRJ_ideal) / TV_NRJ_ideal
# 0.94
(TV_RJ_v2 - TV_NRJ_ideal) / TV_NRJ_ideal
# 1.50
(TV_NRJ - TV_NRJ_ideal) / TV_NRJ_ideal
# 15.76
(TV_RJ - TV_NRJ_ideal) / TV_NRJ_ideal
# 16.66

# ESS per it. 
mean(vect_ESS_ideal_NRJ)
# 0.35
mean(vect_ESS_ideal_RJ)
# 0.09
mean(vect_ESS_NRJ3)
# 0.15
mean(vect_ESS_RJ_v2)
# 0.07
mean(vect_ESS_NRJ)
# 0.02
mean(vect_ESS_RJ)
# 0.01

==> anc/Data_change-point.txt <==
 157 65 53 93 127 176 22 1205 1643 312
 123 186 17 24 218 55 61 644 54 536
 2 23 538 91 2 93 78 467 326 145
 124 92 187 143 0 59 99 871 1312 75
 12 197 34 16 378 315 326 48 348 364
 4 431 101 27 36 59 275 123 745 37
 10 16 41 144 15 61 54 456 217 19
 216 154 139 45 31 1 217 498 120 156
 80 95 42 6 215 13 113 49 275 47
 12 25 1 208 11 189 32 131 20 129
 33 19 250 29 137 345 388 182 66 1630
 66 78 80 112 4 20 151 255 292 29
 232 202 3 43 15 81 361 194 4 217
 826 36 324 193 72 286 312 224 368 7
 40 110 56 134 96 114 354 566 307 18
 12 276 31 420 124 108 307 462 336 1358
 29 16 96 95 50 188 275 228 19 2366
 190 88 70 125 120 233 78 806 329 952
 97 225 41 34 203 28 17 517 330 632


==> anc/Simulation_study.R <==
## Remove all R objects ##
rm(list = setdiff(ls(), lsf.str()))

# function to compute exactly the ESS per iteration of any discrete and finite state space Markov chain (following Theorem 4.8 in Iosifescu (1980))
# it is used to compute the ESS per iteration for the ideal samplers
ESS_discrete <- function(vect_prob, transition, vect_f){
  # vect_prob: invariant distribution
  # transition: transition matrix
  # vect_f: vector containing the different values of the function f with respect to which we want to compute the ESS
  
  K_max <- length(vect_prob)
  
  A <- matrix(rep(vect_prob, each = K_max), nrow = K_max)
  
  I <- diag(1, nrow = K_max)
  
  Z <- solve(I - (transition - A))
  
  # we need to compute the variance under the target
  exp_f <- t(vect_prob) %*% vect_f
  var_f <- t(vect_prob) %*% as.matrix((vect_f - rep(exp_f, K_max))^2)
  
  vect_inner <- ((Z - A) %*% as.matrix(vect_f - rep(exp_f, K_max))) * as.matrix(vect_f - rep(exp_f, K_max))
  inner <- t(vect_prob) %*% vect_inner

  return(var_f / (2 * inner - var_f))
  
}

# function to compute the PMF defined in Section 4.2
PMF_phi <- function(K_max, phi){
  # we assume that K_max is odd
  
  mode <- (K_max + 1) / 2
  
  vect_prob <- matrix(nrow = K_max, ncol = 1)
  vect_prob[mode] <- 1
  
  seq_factors <- 1 / phi^seq(1, mode - 1)
  
  vect_prob[(mode + 1):K_max] <- seq_factors
  vect_prob[(mode - 1):1] <- seq_factors
  
  return(vect_prob / sum(vect_prob))
  
}

### Section 4.2 ###

# the figure in this section is produced at the same time we produce those in Section 5.1

# Computation of the total mass outside of k^*, k^* - 1 and k^* + 1 when \phi := 7

phi <- 7
# when K_max = 11
const <- 1 + 2 * (1 / phi) * ((1 - 1 / phi^5) / (1 - 1 / phi))
2 * (1 / phi^2) * ((1 - 1 / phi^4) / (1 - 1 / phi)) / const
# limiting case
const <- 1 + 2 * (1 / phi) * (1 / (1 - 1 / phi))
2 * (1 / phi^2) * (1 / (1 - 1 / phi)) / const

### Section 5.1 ###

## Figure 3 and that in Section 4.2 ##

# For Algorithm 1 and RJ we can compute exactly the ESS (considering only the evolution of K)
# using the transition matrices

# For computing the probability to go from model k to model k + 1
# we have to compute an integral with respect to q, given k
# we integrate out the proposal u_{k \mapsto k+1}
# we do this using the following function giving the exact expression
int_q <- function(prob_num, prob_denom, sigma){
  
  if(sigma == 1){
    
    return(min(1, prob_num / prob_denom))
    
  }
  if(sigma > 1){
    
    quantity <- (2 / (1 - 1 / sigma^2)) * (log(prob_num) - log(prob_denom) + log(sigma))
    
    if(quantity > 0){
      
      prob1 <- 2 * (1 - pnorm(sqrt(quantity), mean = 0, sd = 1))
      prob2 <- 2 * pnorm(sqrt(quantity), mean = 0, sd = sigma) - 1
      
    }
    else{
      
      prob1 <- 1
      prob2 <- 0
      
    }
    
    return((prob_num / prob_denom) * prob1 + prob2)
    
  }
  if(sigma < 1){
    
    quantity <- (2 / (1 - 1 / sigma^2)) * (log(prob_num) - log(prob_denom) + log(sigma))
    
    if(quantity > 0){
      
      prob1 <- 2 * (pnorm(sqrt(quantity), mean = 0, sd = 1) - 0.5)
      prob2 <- 2 * (1 - pnorm(sqrt(quantity), mean = 0, sd = sigma))
      
    }
    else{
      
      prob1 <- 0
      prob2 <- 1
      
    }
    
    return((prob_num / prob_denom) * prob1 + prob2)
    
  }
  
}

# For computing the probability to go from Model k + 1 to Model k, we proceed similarly, but
# we have to compute an integral with respect to f
# we integrate out the last parameter x_{k+1, k+1}
# we do this using the following function
int_f <- function(prob_num, prob_denom, sigma){
  
  if(sigma == 1){
    
    return(min(1, prob_num / prob_denom))
    
  }
  if(sigma < 1){
    
    quantity <- -(2 / (1 - 1 / sigma^2)) * (log(prob_num) - log(prob_denom) - log(sigma))
    
    if(quantity > 0){
      
      prob1 <- 2 * (1 - pnorm(sqrt(quantity), mean = 0, sd = sigma))
      prob2 <- 2 * pnorm(sqrt(quantity), mean = 0, sd = 1) - 1
      
    }
    else{
      
      prob1 <- 1
      prob2 <- 0
      
    }
    
    return((prob_num / prob_denom) * prob1 + prob2)
    
  }
  if(sigma > 1){
    
    quantity <- -(2 / (1 - 1 / sigma^2)) * (log(prob_num) - log(prob_denom) - log(sigma))
    
    if(quantity > 0){
      
      prob1 <- 2 * (pnorm(sqrt(quantity), mean = 0, sd = sigma) - 0.5)
      prob2 <- 2 * (1 - pnorm(sqrt(quantity), mean = 0, sd = 1))
      
    }
    else{
      
      prob1 <- 0
      prob2 <- 1
      
    }
    
    return((prob_num / prob_denom) * prob1 + prob2)
    
  }
  
}

# we compute the (one step) transition matrix with the noise coming from the parameter proposals for RJ
transition_RJ_noise <- function(K_max, vect_prob, sigma, mat_prop){
  
  transition <- matrix(ncol = K_max, nrow = K_max, 0)
  
  transition[1, 2] <- int_q(vect_prob[2] * mat_prop[2, 1], vect_prob[1] * mat_prop[1, 2], sigma)
  transition[1, 1] <- 1 - transition[1, 2]
  for(i in 2:(K_max - 1)){
    
    transition[i, i + 1] <- mat_prop[i, 2] * int_q(vect_prob[i + 1] * mat_prop[i + 1, 1], vect_prob[i] * mat_prop[i, 2], sigma)
    transition[i, i - 1] <- mat_prop[i, 1] * int_f(vect_prob[i - 1] * mat_prop[i - 1, 2], vect_prob[i] * mat_prop[i, 1], sigma)
    transition[i, i] <- 1 - transition[i, i + 1] - transition[i, i - 1]
    
  }
  transition[K_max, K_max - 1] <- int_f(vect_prob[K_max - 1] * mat_prop[K_max - 1, 2], vect_prob[K_max] * mat_prop[K_max, 1], sigma)
  transition[K_max, K_max] <- 1 - transition[K_max, K_max - 1]
  
  return(transition)
  
}

# we compute the (one step) transition matrix for NRJ
transition_NRJ_noise <- function(K_max, vect_prob, sigma){
  
  # the first K_max positions correspond to (k, +1) (going to the right), the next K_max positions are (k, -1)
  transition <- matrix(ncol = 2 * K_max, nrow = 2 * K_max, 0)
  
  # we first compute the part where we start with +1
  for(i in 1:(K_max - 1)){
    
    transition[i, i + 1] <- int_q(vect_prob[i + 1], vect_prob[i], sigma)
    transition[i, K_max + i] <- 1 - transition[i, i + 1]
    
  }
  transition[K_max, 2 * K_max] <- 1
  
  # we compute the part where we start with -1
  transition[K_max + 1, 1] <- 1
  for(i in (K_max + 2):(2 * K_max)){
    
    transition[i, i - 1] <- int_f(vect_prob[i - K_max - 1], vect_prob[i - K_max], sigma)
    transition[i, i - K_max] <- 1 -  transition[i, i - 1]
    
  }
  
  return(transition)
  
}

# We now introduce Algorithms 2 and 3 (and what is required to run them)

# The PMF to decide if we update the parameters or switch models
g_NRJ <- function(tau){
  
  u <- runif(1)
  
  if(u <= tau){return(1)} # for parameter updates
  else{
    
    return(2) # for model switchings
    
  }
  
}

Algorithm2 <- function(nb_iter, ini_val_K, ini_val_param, ini_val_d, K_max, sigma, vect_prob, tau, T){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # T is the parameter for the method of Karagiannis and Andrieu (2013)
  
  # We record the states of the chain in three matrices
  # the first one for K
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  # the second one for the parameters
  matrix_states_param <- matrix(ncol = K_max, nrow = nb_iter + 1)
  matrix_states_param[1, 1:ini_val_K] <- ini_val_param
  # the last one for direction
  matrix_states_d <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_d[1] <- ini_val_d
  
  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)
  
  # we count the number of attempts at adding and withdrawing one parameter to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 2, 0)
  success <- matrix(ncol = 1, nrow = 2, 0)
  
  # we define a vect of variances for the proposals when switching models
  vect_gamma <- seq(0, T - 1) / T
  vect_var <- 1 / ((1 - vect_gamma) * sigma^(-2) + vect_gamma)
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_states_K[i - 1]
    
    # we note the direction
    direction <- matrix_states_d[i - 1]
    
    # What is the type of move attempted
    type <- g_NRJ(tau)
    
    if(type == 1){ # we update the parameters, the proposals are always accepted because we generate from the conditional given K
      
      vect_move_type[i] <- 1
      matrix_states_K[i] <- k
      matrix_states_d[i] <- direction
      matrix_states_param[i, 1:k] <- rnorm(k)
      
    }
    if(type == 2 && direction == 1){ # it is proposed to add a parameter
      
      current_param <- matrix_states_param[i - 1, 1:k]
      
      counts[1] <- counts[1] + 1
      vect_move_type[i] <- 2
      
      if(k < K_max){
        
        # we generate T proposals
        proposals <- rnorm(T, mean = 0, sd = sqrt(vect_var))
        
        # we compute the (log) acceptance probability
        acc_prob <- log(vect_prob[k + 1]) - log(vect_prob[k]) + log(sigma) - (mean(proposals^2) / 2) * (1 - 1 / sigma^2)
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_K[i] <- k + 1
          matrix_states_param[i, 1:(k + 1)] <- c(current_param, proposals[T])
          matrix_states_d[i] <- direction
          success[1] <- success[1] + 1
          
        }
        else{
          
          matrix_states_K[i] <- k
          matrix_states_d[i] <- -direction
          matrix_states_param[i, 1:k] <- current_param
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_d[i] <- -direction
        matrix_states_param[i, 1:k] <- current_param
        
      }
      
    }
    if(type == 2 && direction == -1){ # it is proposed to withdraw a parameter
      
      current_param <- matrix_states_param[i - 1, 1:k]
      
      counts[2] <- counts[2] + 1
      vect_move_type[i] <- 2
      
      if(k > 1){
        
        # we generate T - 1 proposals (and we include the current value of the last parameter)
        proposals <- c(current_param[k], rnorm(T - 1, mean = 0, sd = sqrt(vect_var[T:2])))
        
        # we compute the (log) acceptance probability
        acc_prob <- log(vect_prob[k - 1]) - log(vect_prob[k]) - log(sigma) + (mean(proposals^2) / 2) * (1 - 1 / sigma^2)
        
        if(log(runif(1)) <= acc_prob){
          
          matrix_states_K[i] <- k - 1
          matrix_states_param[i, 1:(k - 1)] <- current_param[1:(k - 1)]
          matrix_states_d[i] <- direction
          success[2] <- success[2] + 1
          
        }
        else{
          
          matrix_states_K[i] <- k
          matrix_states_d[i] <- -direction
          matrix_states_param[i, 1:k] <- current_param
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_d[i] <- -direction
        matrix_states_param[i, 1:k] <- current_param
        
      }
      
    }
    
  }
  
  return(list(matrix_states_K = matrix_states_K[2:(nb_iter + 1)], matrix_states_param = matrix_states_param[2:(nb_iter + 1), ], matrix_states_d = matrix_states_d[2:(nb_iter + 1)],  acc_rate = success / counts, vect_move_type = vect_move_type[2:(nb_iter + 1)]))
  
}

Algorithm3 <- function(nb_iter, ini_val_K, ini_val_param, ini_val_d, K_max, sigma, vect_prob, tau, T, N){
  # nb_iter: number of iterations
  # ini_val: initial values for the chain
  # T is the parameter for the method of Karagiannis and Andrieu (2013)
  # N is the parameter for the method of Andrieu et al. (2018)
  
  # We record the states of the chain in three matrices
  # the first one for K
  matrix_states_K <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_K[1] <- ini_val_K
  # the second one for the parameters
  matrix_states_param <- matrix(ncol = K_max, nrow = nb_iter + 1)
  matrix_states_param[1, 1:ini_val_K] <- ini_val_param
  # the last one for \nu
  matrix_states_d <- matrix(ncol = 1, nrow = nb_iter + 1)
  matrix_states_d[1] <- ini_val_d
  
  # we store the movement type attempted at each iteration
  vect_move_type <- matrix(ncol = 1, nrow = nb_iter + 1)
  
  # we count the number of attempts at adding and withdrawing one parameter to compute the acceptance rates
  counts <- matrix(ncol = 1, nrow = 2, 0)
  success <- matrix(ncol = 1, nrow = 2, 0)
  
  # we define a vector of variances for the proposals when switching models
  vect_gamma <- seq(0, T - 1) / T
  vect_var <- 1 / ((1 - vect_gamma) * sigma^(-2) + vect_gamma)
  
  for(i in 2:(nb_iter + 1)){
    
    # What is the current model?
    k <- matrix_states_K[i - 1]
    
    # we note the direction
    direction <- matrix_states_d[i - 1]
    
    # What is the type of move attempted
    type <- g_NRJ(tau)
    
    if(type == 1){ # we update the parameters, the proposals are always accepted because we generate from the conditional given K
      
      vect_move_type[i] <- 1
      matrix_states_K[i] <- k
      matrix_states_d[i] <- direction
      matrix_states_param[i, 1:k] <- rnorm(k)
      
    }
    if(type == 2 && direction == 1){ # it is proposed to add a parameter
      
      current_param <- matrix_states_param[i - 1, 1:k]
      
      counts[1] <- counts[1] + 1
      vect_move_type[i] <- 2
      
      if(k < K_max){
        
        u_c <- runif(1)
        
        matrix_proposals <- matrix(nrow = N, ncol = T)
        vect_acc_prob <- NULL
        
        if(u_c <= 0.5){
          
          for(j in 1:N){
            
            # we generate T proposals
            matrix_proposals[j, ] <- rnorm(T, mean = 0, sd = sqrt(vect_var))
            
            # we compute the (log) acceptance probability
            vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k + 1]) - log(vect_prob[k]) + log(sigma) - (mean(matrix_proposals[j, ]^2) / 2) * (1 - 1 / sigma^2))
            
          }
          
          if(runif(1) <= mean(exp(vect_acc_prob))){
            
            matrix_states_K[i] <- k + 1
            j_star <- sample(1:N, size = 1, prob = exp(vect_acc_prob))
            matrix_states_param[i, 1:(k + 1)] <- c(current_param, matrix_proposals[j_star, T])
            matrix_states_d[i] <- direction
            success[1] <- success[1] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_d[i] <- -direction
            matrix_states_param[i, 1:k] <- current_param
            
          }
          
        }
        else{
          
          # We generate the forward proposal
          matrix_proposals[1, ] <- rnorm(T, mean = 0, sd = sqrt(vect_var))
          
          # we compute the (log) acceptance probability, as if we were coming from k + 1
          vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k]) - log(vect_prob[k + 1]) - log(sigma) + (mean(matrix_proposals[1, ]^2) / 2) * (1 - 1 / sigma^2))
          
          # From the endpoint matrix_proposals[1, T], we generate N - 1 reverse paths
          for(j in 2:N){
            
            matrix_proposals[j, ] <- c(matrix_proposals[1, T], rnorm(T - 1, mean = 0, sd = sqrt(vect_var[T:2])))
            vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k]) - log(vect_prob[k + 1]) - log(sigma) + (mean(matrix_proposals[j, ]^2) / 2) * (1 - 1 / sigma^2))
            
          }
          
          if(runif(1) <= 1 / mean(exp(vect_acc_prob))){
            
            matrix_states_K[i] <- k + 1
            matrix_states_param[i, 1:(k + 1)] <- c(current_param, matrix_proposals[1, T])
            matrix_states_d[i] <- direction
            success[1] <- success[1] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_d[i] <- -direction
            matrix_states_param[i, 1:k] <- current_param
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_d[i] <- -direction
        matrix_states_param[i, 1:k] <- current_param
        
      }
      
    }
    if(type == 2 && direction == -1){ # it is proposed to withdraw a parameter
      
      current_param <- matrix_states_param[i - 1, 1:k]
      
      counts[2] <- counts[2] + 1
      vect_move_type[i] <- 2
      
      if(k > 1){
        
        u_c <- runif(1)
        
        matrix_proposals <- matrix(nrow = N, ncol = T)
        vect_acc_prob <- NULL
        
        if(u_c <= 0.5){
          
          for(j in 1:N){
            
            # we generate T - 1 proposals (and we include the current value of the last parameter)
            matrix_proposals[j, ] <- c(current_param[k], rnorm(T - 1, mean = 0, sd = sqrt(vect_var[T:2])))
            
            # we compute the (log) acceptance probability
            vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k - 1]) - log(vect_prob[k]) - log(sigma) + (mean(matrix_proposals[j, ]^2) / 2) * (1 - 1 / sigma^2))
            
          }
          
          if(runif(1) <= mean(exp(vect_acc_prob))){
            
            matrix_states_K[i] <- k - 1
            matrix_states_param[i, 1:(k - 1)] <- current_param[1:(k - 1)]
            matrix_states_d[i] <- direction
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_d[i] <- -direction
            matrix_states_param[i, 1:k] <- current_param
            
          }
          
        }
        else{
          
          # We generate the forward proposal
          matrix_proposals[1, ] <- c(current_param[k], rnorm(T - 1, mean = 0, sd = sqrt(vect_var[T:2])))
          
          # we compute the (log) acceptance probability, as if we were coming from k - 1
          vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k]) - log(vect_prob[k - 1]) + log(sigma) - (mean(matrix_proposals[1, ]^2) / 2) * (1 - 1 / sigma^2))
          
          # From the endpoint matrix_proposals[1, T] (in fact we don't use it), we generate N - 1 reverse paths
          for(j in 2:N){
            
            matrix_proposals[j, ] <- rnorm(T, mean = 0, sd = sqrt(vect_var))
            vect_acc_prob <- c(vect_acc_prob, log(vect_prob[k]) - log(vect_prob[k - 1]) + log(sigma) - (mean(matrix_proposals[j, ]^2) / 2) * (1 - 1 / sigma^2))
            
          }
          
          if(runif(1) <= 1 / mean(exp(vect_acc_prob))){
            
            matrix_states_K[i] <- k - 1
            matrix_states_param[i, 1:(k - 1)] <- current_param[1:(k - 1)]
            matrix_states_d[i] <- direction
            success[2] <- success[2] + 1
            
          }
          else{
            
            matrix_states_K[i] <- k
            matrix_states_d[i] <- -direction
            matrix_states_param[i, 1:k] <- current_param
            
          }
          
        }
        
      }
      else{
        
        matrix_states_K[i] <- k
        matrix_states_d[i] <- -direction
        matrix_states_param[i, 1:k] <- current_param
        
      }
      
    }
    
  }
  
  return(list(matrix_states_K = matrix_states_K[2:(nb_iter + 1)], matrix_states_param = matrix_states_param[2:(nb_iter + 1), ], matrix_states_d = matrix_states_d[2:(nb_iter + 1)],  acc_rate = success / counts, vect_move_type = vect_move_type[2:(nb_iter + 1)]))
  
}

# Figure 3 (a)
# We compute the ESS per iteration as a function of sigma

phi <- 2
K_max <- 11
vect_prob <- PMF_phi(K_max, phi)
seq_sigma <- seq(0.01, 3, by = 0.01)
vect_ESS_RJ_sym <- matrix(ncol = 1, nrow = length(seq_sigma))
vect_ESS_RJ_skewed <- matrix(ncol = 1, nrow = length(seq_sigma))
vect_ESS_Algo1 <- matrix(ncol = 1, nrow = length(seq_sigma))

# RJ
vect_prob_RJ <- PMF_phi(K_max, phi)
vect_f_RJ <- seq(1, K_max)
# symmetric proposal distribution
mat_prop_sym <- matrix(nrow = K_max, ncol = 2, 1 / 2)
mat_prop_sym[1, 1] <- mat_prop_sym[K_max, 2] <- 0
mat_prop_sym[1, 2] <- mat_prop_sym[K_max, 1] <- 1
# skewed proposal distribution (proportional to \sqrt{\pi(k' \mid D) / \pi(k \mid D)})
mat_prop_ske <- matrix(nrow = K_max, ncol = 2)
mat_prop_ske[1, 1] <- mat_prop_ske[K_max, 2] <- 0
mat_prop_ske[1, 2] <- mat_prop_ske[K_max, 1] <- 1
mat_prop_ske[2:(K_max - 1), 2] <- sqrt(vect_prob_RJ[3:K_max] / vect_prob_RJ[2:(K_max - 1)])
mat_prop_ske[2:(K_max - 1), 1] <- sqrt(vect_prob_RJ[1:(K_max - 2)] / vect_prob_RJ[2:(K_max - 1)])
for(j in 2:(K_max - 1)){
  
  mat_prop_ske[j, ] <- mat_prop_ske[j, ] / sum(mat_prop_ske[j, ])
  
}

# NRJ
vect_f_NRJ <- rep(seq(1, K_max), 2)
vect_prob_NRJ <- as.matrix(rep(vect_prob_RJ, 2)) / 2

for(i in 1:length(seq_sigma)){ # we vary sigma
  
  sigma <- seq_sigma[i]
  
  # RJ
  transition <- transition_RJ_noise(K_max, vect_prob_RJ, sigma, mat_prop_sym)
  vect_ESS_RJ_sym[i] <- ESS_discrete(vect_prob_RJ, transition, vect_f_RJ)
  
  transition <- transition_RJ_noise(K_max, vect_prob_RJ, sigma, mat_prop_ske)
  vect_ESS_RJ_skewed[i] <- ESS_discrete(vect_prob_RJ, transition, vect_f_RJ)
  
  # Algo1
  transition <- transition_NRJ_noise(K_max, vect_prob_RJ, sigma)
  vect_ESS_Algo1[i] <- ESS_discrete(vect_prob_NRJ, transition, vect_f_NRJ)
  
}

set.seed(1)

require(coda)
require(LaplacesDemon)

nb_iter <- 100000
tau <- 0.6

vect_ESS_NRJ2 <- matrix(ncol = 1, nrow = length(seq_sigma), 0)
vect_ESS_NRJ3 <- matrix(ncol = 1, nrow = length(seq_sigma), 0)

for(i in 1:1000){ # run this loop in parallel, one iteration of this loop takes about 55 minutes on a regular laptop
  # We ran it in parallel by running 75 times this script with different seeds in batch mode in Linux on 75 CPUs, so it took about 55 * 1000 / 75 \approx 13 hours
  # To run them in batch, one has to use the console and add a line in the loop to save the results in csv files (for instance)
  # and then put the results together
  # for a test, one can run 24 iterations on a laptop thus taking about 1 day and observe the results
  # the results will be rough approximations of the true values

  for(j in 1:length(seq_sigma)){ 

    # we generate an initial value for K
    ini_val_K <- sample(1:K_max, size = 1, prob = vect_prob)
    ini_val_param <- rnorm(ini_val_K)
    ini_val_d <- sample(c(-1, 1), size = 1)
    results <- Algorithm2(nb_iter, ini_val_K, ini_val_param, ini_val_d, K_max, seq_sigma[j], vect_prob, tau, 15)
    vect_ESS_NRJ2[j] <- vect_ESS_NRJ2[j] + ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))
    results <- Algorithm3(nb_iter, ini_val_K, ini_val_param, ini_val_d, K_max, seq_sigma[j], vect_prob, tau, 15, 15)
    vect_ESS_NRJ3[j] <- vect_ESS_NRJ3[j] + ESS(as.mcmc(results$matrix_states_K[which(results$vect_move_type == 2)])) / length(which(results$vect_move_type == 2))

  }

}

results_sigma_NRJ2 <- vect_ESS_NRJ2 / 1000
results_sigma_NRJ3 <- vect_ESS_NRJ3 / 1000

par(mar = c(4, 5, 1, 3))
plot(seq_sigma, vect_ESS_Algo1, type = "l", cex.lab = 1.5, lty = 1, cex.axis = 1.5, cex = 1.5, lwd = 6, xlab = expression(sigma), ylab = "ESS per iteration", col = "darkgreen", xlim = c(0, 3))
lines(seq_sigma, vect_ESS_RJ_sym, lwd = 6, col = "darkred")
lines(seq_sigma, vect_ESS_RJ_skewed, lwd = 6, col = "darkorange")
# we make a little adjustment for numerical errors --- the value at the mode at 1 should fit exactly with that in vect_ESS_Algo1
results_sigma_NRJ2 <- smooth.spline(seq_sigma, results_sigma_NRJ2, spar = 0.6)$y * (vect_ESS_Algo1[which(seq_sigma == 1)] / smooth.spline(seq_sigma, results_sigma_NRJ2, spar = 0.6)$y[which(seq_sigma == 1)])
lines(seq_sigma, results_sigma_NRJ2, lwd = 6, col = "darkgreen", lty = 3)
results_sigma_NRJ3 <- smooth.spline(seq_sigma, results_sigma_NRJ3, spar = 0.6)$y * (vect_ESS_Algo1[which(seq_sigma == 1)] / smooth.spline(seq_sigma, results_sigma_NRJ3, spar = 0.6)$y[which(seq_sigma == 1)])
lines(seq_sigma, results_sigma_NRJ3, lwd = 6, col = "darkgreen", lty = 2)
legend("bottomright", c("Alg. 1", "Alg. 2", "Alg. 3", "RJ (o.)", "RJ (s.)"), text.width = strwidth("RJ (o.)")[1] * 1.95, col = c("darkgreen", "darkgreen", "darkgreen", "darkorange", "darkred"), lty = c(1, 3, 2, 1, 1), cex = 1.5, lwd = c(6, 6, 6, 6, 6))

## Figure 3 (b) ##

phi <- 2
seq_Kmax <- seq(5, 25, by = 2)
vect_ESS_RJ_sym <- matrix(ncol = 1, nrow = length(seq_Kmax))
vect_ESS_RJ_skewed <- matrix(ncol = 1, nrow = length(seq_Kmax))
vect_ESS_NRJ <- matrix(ncol = 1, nrow = length(seq_Kmax))
for(i in 1:length(seq_Kmax)){ # we vary Kmax

  K_max <- seq_Kmax[i]
  vect_prob <- PMF_phi(K_max, phi)
  # RJ
  vect_f <- seq(1, K_max)
  # symmetric proposal distribution
  mat_prop_sym <- matrix(nrow = K_max, ncol = 2, 1 / 2)
  mat_prop_sym[1, 1] <- mat_prop_sym[K_max, 2] <- 0
  mat_prop_sym[1, 2] <- mat_prop_sym[K_max, 1] <- 1
  transition <- transition_RJ_noise(K_max, vect_prob, 1, mat_prop_sym)
  vect_ESS_RJ_sym[i] <- ESS_discrete(vect_prob, transition, vect_f)
  # skewed proposal distribution (proportional to \sqrt{\pi(k' \mid D) / \pi(k \mid D)})
  mat_prop_ske <- matrix(nrow = K_max, ncol = 2)
  mat_prop_ske[1, 1] <- mat_prop_ske[K_max, 2] <- 0
  mat_prop_ske[1, 2] <- mat_prop_ske[K_max, 1] <- 1
  mat_prop_ske[2:(K_max - 1), 2] <- sqrt(vect_prob[3:K_max] / vect_prob[2:(K_max - 1)])
  mat_prop_ske[2:(K_max - 1), 1] <- sqrt(vect_prob[1:(K_max - 2)] / vect_prob[2:(K_max - 1)])
  for(j in 2:(K_max - 1)){

    mat_prop_ske[j, ] <- mat_prop_ske[j, ] / sum(mat_prop_ske[j, ])

  }
  transition <- transition_RJ_noise(K_max, vect_prob, 1, mat_prop_ske)
  vect_ESS_RJ_skewed[i] <- ESS_discrete(vect_prob, transition, vect_f)
  # NRJ
  transition <- transition_NRJ_noise(K_max, vect_prob, 1)
  vect_prob <- as.matrix(rep(vect_prob, 2)) / 2
  vect_f <- rep(seq(1, K_max), 2)
  vect_ESS_NRJ[i] <- ESS_discrete(vect_prob, transition, vect_f)

}

par(mar = c(4, 5, 1, 3))
plot(seq_Kmax, vect_ESS_NRJ, type = "l", cex.lab = 1.5, lty = 1, cex.axis = 1.5, cex = 1.5, lwd = 6, xlab = expression(K[max]), ylab = "ESS per iteration", col = "darkgreen", ylim = c(0, 0.50))
lines(seq_Kmax, vect_ESS_RJ_sym, lwd = 6, col = "darkred")
lines(seq_Kmax, vect_ESS_RJ_skewed, lwd = 6, col = "darkorange")
legend("topright", c("Algorithm 1", "RJ (opt.)", "RJ (symm.)"), text.width = strwidth("RJ (symm.)")[1] * 1.6, col = c("darkgreen", "darkorange", "darkred"), lty = c(1, 1, 1), cex = 1.5, lwd = c(6, 6, 6))

## Figure in Section 4.2 ##

K_max <- 11
seq_phi <- seq(2, 14, by = 0.01)
vect_ESS_RJ_sym <- matrix(ncol = 1, nrow = length(seq_phi))
vect_ESS_RJ_skewed <- matrix(ncol = 1, nrow = length(seq_phi))
vect_ESS_NRJ <- matrix(ncol = 1, nrow = length(seq_phi))
for(i in 1:length(seq_phi)){ # we vary \phi

  phi <- seq_phi[i]
  vect_prob <- PMF_phi(K_max, phi)
  # RJ
  vect_f <- seq(1, K_max)
  # symmetric proposal distribution
  mat_prop_sym <- matrix(nrow = K_max, ncol = 2, 1 / 2)
  mat_prop_sym[1, 1] <- mat_prop_sym[K_max, 2] <- 0
  mat_prop_sym[1, 2] <- mat_prop_sym[K_max, 1] <- 1
  transition <- transition_RJ_noise(K_max, vect_prob, 1, mat_prop_sym) 
  vect_ESS_RJ_sym[i] <- ESS_discrete(vect_prob, transition, vect_f)
  # skewed proposal distribution (proportional to \sqrt{\pi(k' \mid D) / \pi(k \mid D)})
  mat_prop_ske <- matrix(nrow = K_max, ncol = 2)
  mat_prop_ske[1, 1] <- mat_prop_ske[K_max, 2] <- 0
  mat_prop_ske[1, 2] <- mat_prop_ske[K_max, 1] <- 1
  mat_prop_ske[2:(K_max - 1), 2] <- sqrt(vect_prob[3:K_max] / vect_prob[2:(K_max - 1)])
  mat_prop_ske[2:(K_max - 1), 1] <- sqrt(vect_prob[1:(K_max - 2)] / vect_prob[2:(K_max - 1)])
  for(j in 2:(K_max - 1)){

    mat_prop_ske[j, ] <- mat_prop_ske[j, ] / sum(mat_prop_ske[j, ])

  }
  transition <- transition_RJ_noise(K_max, vect_prob, 1, mat_prop_ske)
  vect_ESS_RJ_skewed[i] <- ESS_discrete(vect_prob, transition, vect_f)
  # NRJ
  transition <- transition_NRJ_noise(K_max, vect_prob, 1)
  vect_prob <- as.matrix(rep(vect_prob, 2)) / 2
  vect_f <- rep(seq(1, K_max), 2)
  ESS <- ESS_discrete(vect_prob, transition, vect_f)
  # if(phi > 2.5){vect_ESS_NRJ[i] <- ESS} # When \phi is small, the chain is close to be aperiodic, which gives incorrect results
  vect_ESS_NRJ[i] <- ESS

}

par(mar = c(4, 5, 1, 3))
plot(seq_phi, vect_ESS_NRJ, type = "l", cex.lab = 1.75, lty = 1, cex.axis = 1.75, cex = 1.75, lwd = 6, xlab = expression(phi), ylab = "ESS per iteration", col = "darkgreen", ylim = c(0, 0.60))
lines(seq_phi, vect_ESS_RJ_sym, lwd = 6, col = "darkred")
lines(seq_phi, vect_ESS_RJ_skewed, lwd = 6, col = "darkorange")
legend("topleft", c("NRJ", "RJ (opt.)", "RJ (symm.)"), text.width = strwidth("RJ (symm.)")[1] * 1.70, col = c("darkgreen", "darkorange", "darkred"), lty = c(1, 1, 1), cex = 1.70, lwd = c(6, 6, 6))

